Exploration of technical debt in start-ups

Context: Software start-ups are young companies aiming to build and market software-intensive products fast with little resources. Aiming to accelerate time-to-market, start-ups often opt for ad-hoc engineering practices, make shortcuts in product engineering, and accumulate technical debt. Objective: In this paper we explore to what extent precedents, dimensions and outcomes associated with technical debt are prevalent in start-ups. Method: We apply a case survey method to identify aspects of technical debt and contextual information characterizing the engineering context in start-ups. Results: By analyzing responses from 86 start-up cases we found that start-ups accumulate most technical debt in the testing dimension, despite attempts to automate testing. Furthermore, we found that start-up team size and experience is a leading precedent for accumulating technical debt: larger teams face more challenges in keeping the debt under control. Conclusions: This study highlights the necessity to monitor levels of technical debt and to preemptively introduce practices to keep the debt under control. Adding more people to an already difficult to maintain product could amplify other precedents, such as resource shortages, communication issues and negatively affect decisions pertaining to the use of good engineering practices.

==> figures/TDSEIPfigs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    950776,      22816]
NotebookOptionsPosition[    934907,      22471]
NotebookOutlinePosition[    935266,      22487]
CellTagsIndexPosition[    935223,      22484]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{"tdCat", "\[IndentingNewLine]", "lbl"}], "Input",
 CellChangeTimes->{{3.716525986469385*^9, 
  3.716525993238029*^9}},ExpressionUUID->"09da3572-5abc-4cc9-bf99-\
ef933483d58b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"124", ",", "213", ",", "262"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"122", ",", "260", ",", "211"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"100", ",", "283", ",", "261", ",", "123", ",", "212"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"280", ",", "125", ",", "110", ",", "263", ",", "214"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"109", ",", "285", ",", "286"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"104", ",", "119", ",", "279"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"101", ",", "121", ",", "256"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"118", ",", "120", ",", "126"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"207", ",", "208", ",", "209", ",", "210"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"257", ",", "258", ",", "259"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "127", ",", "129", ",", "215", ",", "216", ",", "264", ",", "265"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"128", ",", "217", ",", "218", ",", "266"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.716525987888212*^9, 3.7165259939573593`*^9}, 
   3.726477405373497*^9},ExpressionUUID->"f7a3f279-2cab-423f-88b8-\
6aaaab54e131"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"Attitudes\"\>", ",", "\<\"Pragmatism\"\>", 
     ",", "\<\"Communication\"\>", ",", "\<\"Skills\"\>", 
     ",", "\<\"Resources\"\>", ",", "\<\"Process\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"Documentation debt\"\>", ",", "\<\"Architecture debt\"\>", 
     ",", "\<\"Code debt\"\>", ",", "\<\"Test debt\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"Productivity\"\>", ",", "\<\"Quality\"\>"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.716525987888212*^9, 3.7165259939573593`*^9}, 
   3.7264774053808002`*^9},ExpressionUUID->"8eac7082-3bf6-4ad4-829c-\
dc8943f92553"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lbl", "[", 
        RowBox[{"[", 
         RowBox[{"asp", ",", " ", "cat"}], "]"}], "]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"xls1", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", " ", 
         RowBox[{"tdCat", "[", 
          RowBox[{"[", 
           RowBox[{"asp", ",", "cat"}], "]"}], "]"}]}], "  ", "]"}], "]"}]}], 
     " ", "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"asp", ",", " ", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cat", ",", " ", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"tdCat", "[", 
        RowBox[{"[", "asp", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.716526007831061*^9, 3.71652622986032*^9}, {
  3.716527028625114*^9, 
  3.716527030780768*^9}},ExpressionUUID->"6c06918b-7b22-4a0d-96a5-\
73f9f9e0c086"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Attitudes\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"The team does not see benefits from creating and \
maintaining good software architecture\"\>", 
         ",", "\<\"The team does not see the benefits of following good \
coding practices\"\>", 
         ",", "\<\"The team does not see benefits of throughout testing of \
the product/service\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Pragmatism\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Quick delivery of functionality is more important than \
good product design\"\>", 
         ",", "\<\"Quick delivery of functionality is more important than the \
defect free product/service\"\>", 
         ",", "\<\"Quick delivery of functionality is considered more \
important than good code\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Communication\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"There is a communication gap between marketing/sales \
staff and developers regarding product/service features\"\>", 
         ",", "\<\"There are communication issues within the team\"\>", 
         ",", "\<\"Communication and collaboration within the development \
team regarding the product/service quality is insufficient\"\>", 
         ",", "\<\"Communication and collaboration within the development \
team regarding the product/service architecture is insufficient\"\>", 
         ",", "\<\"Communication and collaboration within the dev team is not \
sufficient to write clean code\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Skills\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"There is a shortage of necessary competences in the team \
regarding product/service development\"\>", 
         ",", "\<\"The team does not have required competences to create and \
maintain a good software architecture\"\>", 
         ",", "\<\"The team does not have required competences to do good \
requirements engineering work\"\>", 
         ",", "\<\"The team does not have the required competences to \
establish good testing practices\"\>", 
         ",", "\<\"The team does not have the required competences to write \
good quality code\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Resources\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"There are not enough resources and time to do proper \
requirements engineering work\"\>", 
         ",", "\<\"There is a constant time pressure\"\>", 
         ",", "\<\"There is a constant shortage of resources\"\>"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Process\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Requirements change often and cause difficulties in \
product/service development\"\>", 
         ",", "\<\"Incremental changes to the product/service are \
unsystematic and degrades the architecture\"\>", 
         ",", "\<\"Goals in the start-up are rather unclear and change \
often\"\>"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Documentation debt\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Even though the feature requirements are written down, \
they are difficult to understand and use in practice without consulting the \
source\"\>", 
         ",", "\<\"Software architecture documentation is outdated, \
incomplete or non-existent\"\>", 
         ",", "\<\"Test cases are not documented in any systematic way\"\>"}],
         "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Architecture debt\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Initial product/service architecture has become outdated\
\"\>", ",", "\<\"Choice of product/service technologies is sub-optimal\"\>", 
         ",", "\<\"Looking for workarounds and patching the product/service \
architecture has become a routine task\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Code debt\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"The code contains multiple classes, methods of functions \
with similar functionality (code duplication)\"\>", 
         ",", "\<\"The code contains unnecessary large and complex classes, \
methods or functions\"\>", 
         ",", "\<\"The code contains classes without structure declaring long \
methods without parameters\"\>", 
         ",", "\<\"Many classes, methods and functions are not well commented\
\"\>"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Test debt\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Test cases do not fully cover the product/service \
functionality\"\>", 
         ",", "\<\"Manual testing is the primary practice to ensure that the \
product/service is defect free\"\>", 
         ",", "\<\"Manual testing of the entire product/service is required \
to make sure that a release is defect free\"\>"}], "}"}]}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Productivity\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"It is difficult to modify and add new features to the \
product/service\"\>", 
         ",", "\<\"Modifying the product/service often takes more time than \
expected\"\>", 
         ",", "\<\"Addressing problems in the existing code has become a \
routine chore\"\>", 
         ",", "\<\"The code is difficult to modify or extend, productivity of \
the team is hindered\"\>", 
         ",", "\<\"Making sure that the product/service is defect free has \
become a tedious routine task\"\>", 
         ",", "\<\"Making sure that any existing features are not broken \
while developing a new feature takes significant amount of time\"\>"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\<\"Quality\"\>", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"Product/service quality (performance, scalability, \
maintainability, security, robustness etc.) suffers due to issues in the \
software architecture\"\>", 
         ",", "\<\"Product quality (Performance, scalability, \
maintainability, security, robustness etc.) suffers due to issues in the code\
\"\>", ",", "\<\"Changing or modifying the product/service features often \
takes more time than expected\"\>", 
         ",", "\<\"Customers often report defects in the product/service that \
could have been captured before the release\"\>"}], "}"}]}], "}"}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.716526025852951*^9, 3.716526042865225*^9}, {
   3.716526102089967*^9, 3.716526153910653*^9}, {3.716526184655964*^9, 
   3.7165262303211*^9}, 3.716527031917169*^9, 
   3.7264774074153757`*^9},ExpressionUUID->"ce730a39-5363-4154-bdb6-\
ae95235ce6cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"xls2", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", "All"}], "]"}], "]"}], " ", "//", 
  " ", "TableForm"}]], "Input",
 CellChangeTimes->{{3.716539221301037*^9, 
  3.71653926282281*^9}},ExpressionUUID->"45e91d74-34c8-44c7-9051-\
db6afd402c19"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\"\>", "\<\"Blank lines are necessary for both pages in this \
workbook to have similar structure..\"\>", "\<\"\"\>", 
     "123.`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\
\"\"\>"},
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7165392224930964`*^9, 
  3.716539263253578*^9}},ExpressionUUID->"dcaefc30-c288-4ca1-9448-\
8c0c8827511d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xls1", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"7", ";;", ";;", "1"}], ",", " ", 
     RowBox[{"getCol", "[", "\"\<O\>\"", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DateHistogram", "[", 
  RowBox[{"%", ",", "\"\<Year\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.7165393184324627`*^9, 
  3.71653938925292*^9}},ExpressionUUID->"4603d2ed-a61b-4cdb-ad0b-\
9b5567365d6b"],

Cell[BoxData[
 TemplateBox[{
  "Identity","argx",
   "\"\\!\\(\\*RowBox[{\\\"Identity\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,129,
   24,31805209231705547795,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716539349022908*^9, 
  3.716539389733842*^9}},ExpressionUUID->"e4519120-5ee7-4779-a993-\
20cd0a85ef63"],

Cell[BoxData[
 TemplateBox[{
  "Identity","argx",
   "\"\\!\\(\\*RowBox[{\\\"Identity\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,129,
   25,31805209231705547795,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716539349022908*^9, 
  3.716539389747155*^9}},ExpressionUUID->"604b6bc5-0ae1-4d14-94aa-\
2a48ec3814a1"],

Cell[BoxData[
 TemplateBox[{
  "Identity","argx",
   "\"\\!\\(\\*RowBox[{\\\"Identity\\\"}]\\) called with \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\) arguments; 1 argument is expected.\"",2,129,
   26,31805209231705547795,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716539349022908*^9, 
  3.716539389758205*^9}},ExpressionUUID->"1a271e57-1252-465c-a8e6-\
52f2b58e4122"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Identity\\\", \
\\\"::\\\", \\\"argx\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,129,27,31805209231705547795,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716539349022908*^9, 
  3.716539389781135*^9}},ExpressionUUID->"747f69e2-f1e9-40bb-8b68-\
cc0608379542"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.574], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.574], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.218832*^9, 0}, {3.250368*^9, 1.}, "RoundingRadius" -> 
           0]},
         ImageSizeCache->{{20.31862745098033, 41.33153829635876}, {
          79.89356289750387, 91.960537690554}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.3135264*^9, 0}, {3.3450624*^9, 1.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{81.9135597428567, 102.92647058823513`}, {
          79.89356289750387, 91.960537690554}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.3450624*^9, 0}, {3.3765984*^9, 1.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{102.42647058823513`, 123.43938143361402`}, {
          79.89356289750387, 91.960537690554}}],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.3765984*^9, 0}, {3.4081344*^9, 3.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{122.93938143361402`, 143.95229227899245`}, {
          56.759613311403605`, 91.960537690554}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox["3", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.4081344*^9, 0}, {3.4397568*^9, 2.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{143.45229227899245`, 164.5214028801115}, {
          68.32658810445373, 91.960537690554}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.4397568*^9, 0}, {3.4712928*^9, 2.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{164.0214028801115, 185.0343137254904}, {
          68.32658810445373, 91.960537690554}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.4712928*^9, 0}, {3.5028288*^9, 6.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{184.5343137254904, 205.54722457086882`}, {
          22.058688932253204`, 91.960537690554}}],
        StatusArea[#, 6]& ,
        TagBoxNote->"6"],
       StyleBox["6", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[6, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.5028288*^9, 0}, {3.5343648*^9, 3.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{205.04722457086882`, 226.06013541624725`}, {
          56.759613311403605`, 91.960537690554}}],
        StatusArea[#, 3]& ,
        TagBoxNote->"3"],
       StyleBox["3", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.5343648*^9, 0}, {3.5659872*^9, 4.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{225.56013541624725`, 246.62924601736677`}, {
          45.19263851835347, 91.960537690554}}],
        StatusArea[#, 4]& ,
        TagBoxNote->"4"],
       StyleBox["4", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[4, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.5659872*^9, 0}, {3.5975232*^9, 15.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{246.12924601736677`, 
          267.1421568627452}, {-82.04408420519802, 91.960537690554}}],
        StatusArea[#, 15]& ,
        TagBoxNote->"15"],
       StyleBox["15", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[15, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.5975232*^9, 0}, {3.6290592*^9, 10.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{266.6421568627452, 
          287.6550677081236}, {-24.20921023994734, 91.960537690554}}],
        StatusArea[#, 10]& ,
        TagBoxNote->"10"],
       StyleBox["10", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[10, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.6290592*^9, 0}, {3.6605952*^9, 10.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{287.1550677081236, 
          308.16797855350205`}, {-24.20921023994734, 91.960537690554}}],
        StatusArea[#, 10]& ,
        TagBoxNote->"10"],
       StyleBox["10", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[10, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.6605952*^9, 0}, {3.6922176*^9, 17.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{307.66797855350205`, 
          328.7370891546216}, {-105.17803379129826`, 91.960537690554}}],
        StatusArea[#, 17]& ,
        TagBoxNote->"17"],
       StyleBox["17", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[17, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          
          RectangleBox[{3.6922176*^9, 0}, {3.7237536*^9, 2.}, 
           "RoundingRadius" -> 0]},
         ImageSizeCache->{{328.2370891546216, 349.25}, {68.32658810445373, 
          91.960537690554}}],
        StatusArea[#, 2]& ,
        TagBoxNote->"2"],
       StyleBox["2", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2, {}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.208733568*^9, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{3.218832*^9, 
       FormBox["\"1/02\"", TraditionalForm], {0, 0.01}}, {3.281904*^9, 
       FormBox["\"1/04\"", TraditionalForm], {0, 0.01}}, {3.3450624*^9, 
       FormBox["\"1/06\"", TraditionalForm], {0, 0.01}}, {3.4081344*^9, 
       FormBox["\"1/08\"", TraditionalForm], {0, 0.01}}, {3.4712928*^9, 
       FormBox["\"1/10\"", TraditionalForm], {0, 0.01}}, {3.5343648*^9, 
       FormBox["\"1/12\"", TraditionalForm], {0, 0.01}}, {3.5975232*^9, 
       FormBox["\"1/14\"", TraditionalForm], {0, 0.01}}, {3.6605952*^9, 
       FormBox["\"1/16\"", TraditionalForm], {0, 0.01}}, {3.7237536*^9, 
       FormBox["\"1/18\"", TraditionalForm], {0, 0.01}}}, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{3.218832*^9, 3.7237536*^9}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{3.218832*^9, 
      FormBox["\"1/02\"", TraditionalForm], {0, 0.01}}, {3.281904*^9, 
      FormBox["\"1/04\"", TraditionalForm], {0, 0.01}}, {3.3450624*^9, 
      FormBox["\"1/06\"", TraditionalForm], {0, 0.01}}, {3.4081344*^9, 
      FormBox["\"1/08\"", TraditionalForm], {0, 0.01}}, {3.4712928*^9, 
      FormBox["\"1/10\"", TraditionalForm], {0, 0.01}}, {3.5343648*^9, 
      FormBox["\"1/12\"", TraditionalForm], {0, 0.01}}, {3.5975232*^9, 
      FormBox["\"1/14\"", TraditionalForm], {0, 0.01}}, {3.6605952*^9, 
      FormBox["\"1/16\"", TraditionalForm], {0, 0.01}}, {3.7237536*^9, 
      FormBox["\"1/18\"", TraditionalForm], {0, 0.01}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.716539332918076*^9, 
  3.7165393898440523`*^9}},ExpressionUUID->"a6f1eb83-545c-4a71-9fbf-\
d946c575bb22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cols", " ", "=", " ", 
        RowBox[{"xls1", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"getCol", "[", "\"\<O\>\"", "]"}], " ", ",", "   ", 
             RowBox[{"getCol", "[", "\"\<K\>\"", "]"}]}], "  ", "}"}]}], "  ",
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cols", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
        RowBox[{"DateValue", "[", 
         RowBox[{
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"DateObjectQ", "[", " ", 
             RowBox[{"xls1", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", " ", 
                RowBox[{"getCol", "[", "\"\<O\>\"", "]"}]}], "]"}], "]"}], 
             "]"}], ",", 
            RowBox[{"xls1", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", " ", 
               RowBox[{"getCol", "[", "\"\<O\>\"", "]"}]}], "]"}], "]"}], ",",
             " ", 
            RowBox[{"DateObject", "[", 
             RowBox[{"{", 
              RowBox[{"2014", ",", "1", ",", "1"}], "}"}], "]"}]}], " ", 
           "]"}], ",", "\"\<Year\>\""}], "]"}]}], "  ", ";", 
       "\[IndentingNewLine]", "cols"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", " ", "7", ",", 
       RowBox[{"Length", "[", "xls1", "]"}]}], "}"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"rr", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "\[LessEqual]", " ", 
     RowBox[{"#2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], " ", "&"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"br", " ", "=", " ", 
  RowBox[{"BinCounts", "[", 
   RowBox[{"rr", ",", " ", 
    RowBox[{"{", 
     RowBox[{"2002", ",", "2018", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BarChart", "[", 
   RowBox[{"br", ",", " ", 
    RowBox[{"ChartLayout", "\[Rule]", "\"\<Stacked\>\""}], ",", "  ", 
    RowBox[{"ChartLabels", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", " ", ">", " ", "9"}], ",", 
            RowBox[{"\.1c", 
             RowBox[{"\"\<'\>\"", "<>", 
              RowBox[{"ToString", "[", "#", "]"}]}]}], ",", " ", 
            RowBox[{"\"\<'0\>\"", "<>", 
             RowBox[{"ToString", "[", "#", "]"}]}]}], "]"}], " ", "&"}], ",", 
         " ", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", "18"}], "]"}]}], "]"}], ",", "None"}], "  ", 
      "}"}]}], ",", 
    RowBox[{"ChartLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Op\>\"", ",", "\"\<Paused\>\"", ",", " ", "\"\<Acq\>\"", ",", 
        "\"\<Clo\>\""}], "}"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", " ", 
    RowBox[{"LegendAppearance", "\[Rule]", "\"\<Column\>\""}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", " ", 
    RowBox[{"ChartStyle", "->", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.8", "]"}], ",", "  ", 
       RowBox[{"GrayLevel", "[", "0.6", "]"}], ",", "  ", 
       RowBox[{"GrayLevel", "[", "0.4", "]"}], ",", " ", 
       RowBox[{"GrayLevel", "[", "0.2", "]"}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.716540237437213*^9, 3.71654030530272*^9}, {
   3.716540384310585*^9, 3.716540620452649*^9}, {3.716540660395816*^9, 
   3.71654066921878*^9}, {3.71654082937593*^9, 3.716540884111166*^9}, {
   3.716540915329705*^9, 3.71654111312751*^9}, {3.716541285538162*^9, 
   3.716541315935032*^9}, {3.7165413584389763`*^9, 3.7165413827575274`*^9}, {
   3.71654144758027*^9, 3.7165414755167418`*^9}, {3.7165416264235373`*^9, 
   3.716541647149576*^9}, {3.7165416822137537`*^9, 3.716541688331664*^9}, {
   3.716541726309437*^9, 3.716541812144547*^9}, {3.716541860063027*^9, 
   3.716542165616231*^9}, {3.716542210478591*^9, 3.7165422795490093`*^9}, {
   3.716542372307454*^9, 3.716542490964191*^9}, 3.716542598835774*^9, {
   3.7165426445777597`*^9, 3.716542731276762*^9}, {3.716542763534971*^9, 
   3.716542909447432*^9}, 3.71654305085384*^9, {3.716543179352015*^9, 
   3.71654318263916*^9}},ExpressionUUID->"7f238b14-1846-4a42-b94b-\
b3b13ffd5178"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2002", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2005", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2006", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2008", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2008", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2009", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2009", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "\<\"n/a\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2017", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2017", ",", "0.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.716542465721485*^9, 3.716542491794443*^9}, 
   3.7165425998541822`*^9, {3.7165426842439203`*^9, 3.7165427317812643`*^9}, {
   3.716542769886158*^9, 3.7165429099845753`*^9}, 3.716543051246472*^9, 
   3.7165431832599792`*^9},ExpressionUUID->"9687650d-83e4-4033-af74-\
692ab4c63a91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "0", ",", "1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.716542465721485*^9, 3.716542491794443*^9}, 
   3.7165425998541822`*^9, {3.7165426842439203`*^9, 3.7165427317812643`*^9}, {
   3.716542769886158*^9, 3.7165429099845753`*^9}, 3.716543051246472*^9, 
   3.716543183271566*^9},ExpressionUUID->"9a981839-a447-4293-a1bf-\
99ea6a296ce6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{{0.2277792063083912, 0.}, {16.4540584554727, 
       0.}}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 0.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 1.}, {5.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 1.}, {5.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 1.}, {5.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 0.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 2]& , TagBoxNote -> 
              "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 2.}, {6.454058455472701, 3.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 3.}, {6.454058455472701, 3.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 3.}, {6.454058455472701, 3.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 0.}, {7.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 1.}, {7.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 2.}, {7.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 2.}, {7.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 0.}, {8.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 1.}, {8.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 1.}, {8.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 2.}, {8.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 0.}, {9.454058455472701, 5.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 5]& , TagBoxNote -> 
              "5"], 
             StyleBox["5", {}, StripOnInput -> False]], Annotation[#, 
             Style[5, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 5.}, {9.454058455472701, 5.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 5.}, {9.454058455472701, 6.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 6.}, {9.454058455472701, 6.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 0.}, {10.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 2.}, {10.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 3.}, {10.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 3.}, {10.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 0.}, {11.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 2.}, {11.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 2.}, {11.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 3.}, {11.454058455472701`, 
                 4.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                RectangleBox[{11.545941544527299`, 0.}, {12.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 9]& , 
              TagBoxNote -> "9"], 
             StyleBox["9", {}, StripOnInput -> False]], Annotation[#, 
             Style[9, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 9.}, {12.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 9.}, {12.454058455472701`, 
                 10.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 10.}, {12.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 5]& , 
              TagBoxNote -> "5"], 
             StyleBox["5", {}, StripOnInput -> False]], Annotation[#, 
             Style[5, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 0.}, {13.454058455472701`, 
                 12.}, "RoundingRadius" -> 0]}], StatusArea[#, 12]& , 
              TagBoxNote -> "12"], 
             StyleBox["12", {}, StripOnInput -> False]], Annotation[#, 
             Style[12, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 12.}, {13.454058455472701`,
                  14.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 14.}, {13.454058455472701`,
                  16.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 16.}, {13.454058455472701`,
                  19.}, "RoundingRadius" -> 0]}], StatusArea[#, 3]& , 
              TagBoxNote -> "3"], 
             StyleBox["3", {}, StripOnInput -> False]], Annotation[#, 
             Style[3, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 0.}, {14.454058455472701`, 
                 8.}, "RoundingRadius" -> 0]}], StatusArea[#, 8]& , 
              TagBoxNote -> "8"], 
             StyleBox["8", {}, StripOnInput -> False]], Annotation[#, 
             Style[8, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 8.}, {14.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 9.}, {14.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 9.}, {14.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 0.}, {15.454058455472701`, 
                 16.}, "RoundingRadius" -> 0]}], StatusArea[#, 16]& , 
              TagBoxNote -> "16"], 
             StyleBox["16", {}, StripOnInput -> False]], Annotation[#, 
             Style[16, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 16.}, {15.454058455472701`,
                  16.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 16.}, {15.454058455472701`,
                  16.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 16.}, {15.454058455472701`,
                  17.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.8]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 0.}, {16.4540584554727, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.6]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 2.}, {16.4540584554727, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.4]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 2.}, {16.4540584554727, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.252]]], 
            GrayLevel[0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 2.}, {16.4540584554727, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {}, {}, {}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny]], {
          LineBox[{{0.2277792063083912, 0.}, {16.77858404045599, 0.}}]}, 
         StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny]], 
           LineBox[{{0.5459415445272993, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.5459415445272993, 
              0.}]}], 
           LineBox[{{16.4540584554727, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {16.4540584554727, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{1.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {1.4540584554727007`, 
                0.}]}], 
             LineBox[{{1.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {1.5459415445272993`, 
                0.}]}], 
             LineBox[{{2.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {2.4540584554727007`, 
                0.}]}], 
             LineBox[{{2.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {2.5459415445272993`, 
                0.}]}], 
             LineBox[{{3.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {3.4540584554727007`, 
                0.}]}], 
             LineBox[{{3.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {3.5459415445272993`, 
                0.}]}], 
             LineBox[{{4.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.454058455472701, 
                0.}]}], 
             LineBox[{{4.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.545941544527299, 
                0.}]}], 
             LineBox[{{5.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {5.454058455472701, 
                0.}]}], 
             LineBox[{{5.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {5.545941544527299, 
                0.}]}], 
             LineBox[{{6.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {6.454058455472701, 
                0.}]}], 
             LineBox[{{6.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {6.545941544527299, 
                0.}]}], 
             LineBox[{{7.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {7.454058455472701, 
                0.}]}], 
             LineBox[{{7.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {7.545941544527299, 
                0.}]}], 
             LineBox[{{8.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.454058455472701, 
                0.}]}], 
             LineBox[{{8.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.545941544527299, 
                0.}]}], 
             LineBox[{{9.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {9.454058455472701, 
                0.}]}], 
             LineBox[{{9.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {9.545941544527299, 
                0.}]}], 
             LineBox[{{10.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {10.454058455472701`, 
                0.}]}], 
             LineBox[{{10.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {10.545941544527299`, 
                0.}]}], 
             LineBox[{{11.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {11.454058455472701`, 
                0.}]}], 
             LineBox[{{11.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {11.545941544527299`, 
                0.}]}], 
             LineBox[{{12.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.454058455472701`, 
                0.}]}], 
             LineBox[{{12.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.545941544527299`, 
                0.}]}], 
             LineBox[{{13.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {13.454058455472701`, 
                0.}]}], 
             LineBox[{{13.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {13.545941544527299`, 
                0.}]}], 
             LineBox[{{14.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {14.454058455472701`, 
                0.}]}], 
             LineBox[{{14.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {14.545941544527299`, 
                0.}]}], 
             LineBox[{{15.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {15.454058455472701`, 
                0.}]}], 
             LineBox[{{15.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {15.545941544527299`, 
                0.}]}]}}}, 
          StyleBox[{
            Directive[
             Thickness[Tiny]], 
            Directive[
             Thickness[Tiny]], 
            Directive[], {
             InsetBox[
              FormBox["\"'02\"", TraditionalForm], 
              Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'03\"", TraditionalForm], 
              Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'04\"", TraditionalForm], 
              Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'05\"", TraditionalForm], 
              Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'06\"", TraditionalForm], 
              Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'07\"", TraditionalForm], 
              Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'08\"", TraditionalForm], 
              Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'09\"", TraditionalForm], 
              Offset[{0., -2.}, {8., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'10\""}], TraditionalForm], 
              Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'11\""}], TraditionalForm], 
              Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'12\""}], TraditionalForm], 
              Offset[{0., -2.}, {11., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'13\""}], TraditionalForm], 
              Offset[{0., -2.}, {12., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'14\""}], TraditionalForm], 
              Offset[{0., -2.}, {13., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'15\""}], TraditionalForm], 
              Offset[{0., -2.}, {14., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'16\""}], TraditionalForm], 
              Offset[{0., -2.}, {15., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'17\""}], TraditionalForm], 
              Offset[{0., -2.}, {16., 0.}], {0, 1}, Automatic, {1, 0}]}}, 
           "GraphicsLabel", StripOnInput -> False]}, "GraphicsTicks", 
         StripOnInput -> False]}, "GraphicsAxes", StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {0.2277792063083912, 0.}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         1., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'02\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'03\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         3., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'04\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         4., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'05\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         5., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'06\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         6., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'07\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         7., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'08\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         8., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'09\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         9., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'10\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         10., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'11\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         11., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'12\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         12., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'13\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         13., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'14\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         14., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'15\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         15., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'16\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'17\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}}, {{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines -> {None, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, 
     PlotRange -> {{All, All}, {All, All}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Op\"", "\"Paused\"", "\"Acq\"", "\"Clo\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.252]]], 
                    GrayLevel[0.8]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.252]]], 
                    GrayLevel[0.6]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.252]]], 
                    GrayLevel[0.4]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.252]]], 
                    GrayLevel[0.2]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[], 
          Directive[], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.8], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.5333333333333334], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0.8]"], Appearance -> None,
                     BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.8]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.8], Editable -> False, Selectable -> False]}],
                     "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.6], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.4], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0.6]"], Appearance -> None,
                     BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.6]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.6], Editable -> False, Selectable -> False]}],
                     "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.4], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.2666666666666667], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0.4]"], Appearance -> None,
                     BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.4]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.4], Editable -> False, Selectable -> False]}],
                     "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.252`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.2], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.13333333333333336`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0.2]"], Appearance -> None,
                     BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.2]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.2], Editable -> False, Selectable -> False]}],
                     "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", "]"}], ",", 
                 RowBox[{"Directive", "[", "]"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.716542465721485*^9, 3.716542491794443*^9}, 
   3.7165425998541822`*^9, {3.7165426842439203`*^9, 3.7165427317812643`*^9}, {
   3.716542769886158*^9, 3.7165429099845753`*^9}, 3.716543051246472*^9, 
   3.716543183621381*^9},ExpressionUUID->"0b2fa754-9c4c-492e-b7b9-\
efd573531c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cols", " ", "=", " ", 
        RowBox[{"xls1", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"getCol", "[", "\"\<O\>\"", "]"}], " ", ",", "   ", 
             RowBox[{"getCol", "[", "\"\<AQ\>\"", "]"}]}], "  ", "}"}]}], 
          "  ", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cols", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
        RowBox[{"DateValue", "[", 
         RowBox[{
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"DateObjectQ", "[", " ", 
             RowBox[{"xls1", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", " ", 
                RowBox[{"getCol", "[", "\"\<O\>\"", "]"}]}], "]"}], "]"}], 
             "]"}], ",", 
            RowBox[{"xls1", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", " ", 
               RowBox[{"getCol", "[", "\"\<O\>\"", "]"}]}], "]"}], "]"}], ",",
             " ", 
            RowBox[{"DateObject", "[", 
             RowBox[{"{", 
              RowBox[{"2014", ",", "1", ",", "1"}], "}"}], "]"}]}], " ", 
           "]"}], ",", "\"\<Year\>\""}], "]"}]}], "  ", ";", 
       "\[IndentingNewLine]", "cols"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", " ", "7", ",", 
       RowBox[{"Length", "[", "xls1", "]"}]}], "}"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sort", "[", 
  RowBox[{"rr", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "\[LessEqual]", " ", 
     RowBox[{"#2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], " ", "&"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"br", " ", "=", " ", 
  RowBox[{"BinCounts", "[", 
   RowBox[{"rr", ",", " ", 
    RowBox[{"{", 
     RowBox[{"2002", ",", "2018", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "6", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"BarChart", "[", 
  RowBox[{"br", ",", " ", 
   RowBox[{"ChartLayout", "\[Rule]", "\"\<Stacked\>\""}], ",", "  ", 
   RowBox[{"ChartLabels", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", " ", ">", " ", "9"}], ",", 
           RowBox[{"\.1c", 
            RowBox[{"\"\<'\>\"", "<>", 
             RowBox[{"ToString", "[", "#", "]"}]}]}], ",", " ", 
           RowBox[{"\"\<'0\>\"", "<>", 
            RowBox[{"ToString", "[", "#", "]"}]}]}], "]"}], " ", "&"}], ",", 
        " ", 
        RowBox[{"Range", "[", 
         RowBox[{"2", ",", "18"}], "]"}]}], "]"}], ",", "None"}], "  ", 
     "}"}]}], ",", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"catLabels", "[", 
      RowBox[{"xls1", ",", "\"\<AQ\>\""}], "]"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", " ", 
   RowBox[{"LegendAppearance", "\[Rule]", "\"\<Column\>\""}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], 
  RowBox[{"(*", 
   RowBox[{",", " ", 
    RowBox[{"ChartStyle", "->", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.8", "]"}], ",", "  ", 
       RowBox[{"GrayLevel", "[", "0.6", "]"}], ",", "  ", 
       RowBox[{"GrayLevel", "[", "0.4", "]"}], ",", " ", 
       RowBox[{"GrayLevel", "[", "0.2", "]"}]}], "}"}]}]}], "*)"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.71654309011535*^9, 
  3.716543172943231*^9}},ExpressionUUID->"6656f9e4-f025-4c8c-9d4f-\
d1dce7def534"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2002", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2005", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2006", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2007", ",", "\<\"other\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2008", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2008", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2009", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2009", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2011", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2012", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "\<\"other\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "6.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "3.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "\<\"n/a\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "\<\"n/a\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2017", ",", "5.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2017", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.716543122491107*^9, 3.716543173523169*^9}, 
   3.726477415513681*^9},ExpressionUUID->"c03f4e92-47c2-45d3-b7be-\
18f47bbdddf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "10", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7", ",", "5", ",", "0", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "7", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.716543122491107*^9, 3.716543173523169*^9}, 
   3.726477415520122*^9},ExpressionUUID->"84a60237-bbbc-4a07-a4d6-\
b55089553dc4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{{0.2277792063083912, 0.}, {16.4540584554727, 
       0.}}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 0.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 1.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 1.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 1.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.5459415445272993, 1.}, {1.4540584554727007`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.5459415445272993`, 0.}, {2.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.5459415445272993`, 0.}, {3.4540584554727007`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 0.}, {4.454058455472701, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 0.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.5459415445272993`, 1.}, {4.454058455472701, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.5459415445273, 0.}, {5.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 0.}, {6.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 1.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 2.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 2.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 2.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.5459415445273, 2.}, {6.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 0.}, {7.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 0.}, {7.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 1.}, {7.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 1.}, {7.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 1.}, {7.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.5459415445273, 2.}, {7.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 0.}, {8.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 0.}, {8.454058455472701, 0.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 0.}, {8.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 1.}, {8.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 1.}, {8.454058455472701, 1.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 0]& , TagBoxNote -> 
              "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.5459415445273, 1.}, {8.454058455472701, 2.}, 
                 "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 0.}, {9.454058455472701, 1.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 1.}, {9.454058455472701, 2.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 2.}, {9.454058455472701, 3.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 3.}, {9.454058455472701, 4.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 4.}, {9.454058455472701, 5.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.545941544527299, 5.}, {9.454058455472701, 6.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 1]& , TagBoxNote -> 
              "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 0.}, {10.454058455472701`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 1.}, {10.454058455472701`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 1.}, {10.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 2.}, {10.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 2.}, {10.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.545941544527299, 2.}, {10.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 0.}, {11.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 2.}, {11.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 3.}, {11.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 3.}, {11.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 3.}, {11.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.545941544527299`, 3.}, {11.454058455472701`, 
                 4.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 0.}, {12.454058455472701`, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 2.}, {12.454058455472701`, 
                 12.}, "RoundingRadius" -> 0]}], StatusArea[#, 10]& , 
              TagBoxNote -> "10"], 
             StyleBox["10", {}, StripOnInput -> False]], Annotation[#, 
             Style[10, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 12.}, {12.454058455472701`,
                  12.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 12.}, {12.454058455472701`,
                  12.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 12.}, {12.454058455472701`,
                  13.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.545941544527299`, 13.}, {12.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 0.}, {13.454058455472701`, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 1.}, {13.454058455472701`, 
                 8.}, "RoundingRadius" -> 0]}], StatusArea[#, 7]& , 
              TagBoxNote -> "7"], 
             StyleBox["7", {}, StripOnInput -> False]], Annotation[#, 
             Style[7, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 8.}, {13.454058455472701`, 
                 13.}, "RoundingRadius" -> 0]}], StatusArea[#, 5]& , 
              TagBoxNote -> "5"], 
             StyleBox["5", {}, StripOnInput -> False]], Annotation[#, 
             Style[5, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 13.}, {13.454058455472701`,
                  13.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 13.}, {13.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 2]& , 
              TagBoxNote -> "2"], 
             StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
             Style[2, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.545941544527299`, 15.}, {13.454058455472701`,
                  18.}, "RoundingRadius" -> 0]}], StatusArea[#, 3]& , 
              TagBoxNote -> "3"], 
             StyleBox["3", {}, StripOnInput -> False]], Annotation[#, 
             Style[3, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 0.}, {14.454058455472701`, 
                 3.}, "RoundingRadius" -> 0]}], StatusArea[#, 3]& , 
              TagBoxNote -> "3"], 
             StyleBox["3", {}, StripOnInput -> False]], Annotation[#, 
             Style[3, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 3.}, {14.454058455472701`, 
                 7.}, "RoundingRadius" -> 0]}], StatusArea[#, 4]& , 
              TagBoxNote -> "4"], 
             StyleBox["4", {}, StripOnInput -> False]], Annotation[#, 
             Style[4, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 7.}, {14.454058455472701`, 
                 7.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 7.}, {14.454058455472701`, 
                 8.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 8.}, {14.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.545941544527299`, 9.}, {14.454058455472701`, 
                 9.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 0.}, {15.454058455472701`, 
                 8.}, "RoundingRadius" -> 0]}], StatusArea[#, 8]& , 
              TagBoxNote -> "8"], 
             StyleBox["8", {}, StripOnInput -> False]], Annotation[#, 
             Style[8, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 8.}, {15.454058455472701`, 
                 15.}, "RoundingRadius" -> 0]}], StatusArea[#, 7]& , 
              TagBoxNote -> "7"], 
             StyleBox["7", {}, StripOnInput -> False]], Annotation[#, 
             Style[7, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 15.}, {15.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 15.}, {15.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 15.}, {15.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.545941544527299`, 15.}, {15.454058455472701`,
                  15.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.982864, 0.7431472, 0.3262672]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 0.}, {16.4540584554727, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.9965728, 0.58382944, 0.22525344]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 0.}, {16.4540584554727, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.8704000000000001, 0.50272, 0.2]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 1.}, {16.4540584554727, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 1.}, {16.4540584554727, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 1.}, {16.4540584554727, 
                 1.}, "RoundingRadius" -> 0]}], StatusArea[#, 0]& , 
              TagBoxNote -> "0"], 
             StyleBox["0", {}, StripOnInput -> False]], Annotation[#, 
             Style[0, {}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.027999999999999997`]]], 
            RGBColor[0.4992, 0.5552, 0.8309304]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.545941544527299`, 1.}, {16.4540584554727, 
                 2.}, "RoundingRadius" -> 0]}], StatusArea[#, 1]& , 
              TagBoxNote -> "1"], 
             StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
             Style[1, {}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {}, {}, {}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny]], {
          LineBox[{{0.2277792063083912, 0.}, {16.77858404045599, 0.}}]}, 
         StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny]], 
           LineBox[{{0.5459415445272993, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.5459415445272993, 
              0.}]}], 
           LineBox[{{16.4540584554727, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {16.4540584554727, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{1.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {1.4540584554727007`, 
                0.}]}], 
             LineBox[{{1.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {1.5459415445272993`, 
                0.}]}], 
             LineBox[{{2.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {2.4540584554727007`, 
                0.}]}], 
             LineBox[{{2.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {2.5459415445272993`, 
                0.}]}], 
             LineBox[{{3.4540584554727007`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {3.4540584554727007`, 
                0.}]}], 
             LineBox[{{3.5459415445272993`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {3.5459415445272993`, 
                0.}]}], 
             LineBox[{{4.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.454058455472701, 
                0.}]}], 
             LineBox[{{4.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.545941544527299, 
                0.}]}], 
             LineBox[{{5.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {5.454058455472701, 
                0.}]}], 
             LineBox[{{5.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {5.545941544527299, 
                0.}]}], 
             LineBox[{{6.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {6.454058455472701, 
                0.}]}], 
             LineBox[{{6.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {6.545941544527299, 
                0.}]}], 
             LineBox[{{7.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {7.454058455472701, 
                0.}]}], 
             LineBox[{{7.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {7.545941544527299, 
                0.}]}], 
             LineBox[{{8.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.454058455472701, 
                0.}]}], 
             LineBox[{{8.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.545941544527299, 
                0.}]}], 
             LineBox[{{9.454058455472701, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {9.454058455472701, 
                0.}]}], 
             LineBox[{{9.545941544527299, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {9.545941544527299, 
                0.}]}], 
             LineBox[{{10.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {10.454058455472701`, 
                0.}]}], 
             LineBox[{{10.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {10.545941544527299`, 
                0.}]}], 
             LineBox[{{11.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {11.454058455472701`, 
                0.}]}], 
             LineBox[{{11.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {11.545941544527299`, 
                0.}]}], 
             LineBox[{{12.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.454058455472701`, 
                0.}]}], 
             LineBox[{{12.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.545941544527299`, 
                0.}]}], 
             LineBox[{{13.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {13.454058455472701`, 
                0.}]}], 
             LineBox[{{13.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {13.545941544527299`, 
                0.}]}], 
             LineBox[{{14.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {14.454058455472701`, 
                0.}]}], 
             LineBox[{{14.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {14.545941544527299`, 
                0.}]}], 
             LineBox[{{15.454058455472701`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {15.454058455472701`, 
                0.}]}], 
             LineBox[{{15.545941544527299`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {15.545941544527299`, 
                0.}]}]}}}, 
          StyleBox[{
            Directive[
             Thickness[Tiny]], 
            Directive[
             Thickness[Tiny]], 
            Directive[], {
             InsetBox[
              FormBox["\"'02\"", TraditionalForm], 
              Offset[{0., -2.}, {1., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'03\"", TraditionalForm], 
              Offset[{0., -2.}, {2., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'04\"", TraditionalForm], 
              Offset[{0., -2.}, {3., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'05\"", TraditionalForm], 
              Offset[{0., -2.}, {4., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'06\"", TraditionalForm], 
              Offset[{0., -2.}, {5., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'07\"", TraditionalForm], 
              Offset[{0., -2.}, {6., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'08\"", TraditionalForm], 
              Offset[{0., -2.}, {7., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox["\"'09\"", TraditionalForm], 
              Offset[{0., -2.}, {8., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'10\""}], TraditionalForm], 
              Offset[{0., -2.}, {9., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'11\""}], TraditionalForm], 
              Offset[{0., -2.}, {10., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'12\""}], TraditionalForm], 
              Offset[{0., -2.}, {11., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'13\""}], TraditionalForm], 
              Offset[{0., -2.}, {12., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'14\""}], TraditionalForm], 
              Offset[{0., -2.}, {13., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'15\""}], TraditionalForm], 
              Offset[{0., -2.}, {14., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'16\""}], TraditionalForm], 
              Offset[{0., -2.}, {15., 0.}], {0, 1}, Automatic, {1, 0}], 
             InsetBox[
              FormBox[
               RowBox[{"\.1c", " ", "\"'17\""}], TraditionalForm], 
              Offset[{0., -2.}, {16., 0.}], {0, 1}, Automatic, {1, 0}]}}, 
           "GraphicsLabel", StripOnInput -> False]}, "GraphicsTicks", 
         StripOnInput -> False]}, "GraphicsAxes", StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {None, None}, 
     AxesOrigin -> {0.2277792063083912, 0.}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         1., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'02\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'03\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         3., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'04\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         4., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'05\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         5., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'06\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         6., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'07\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         7., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'08\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         8., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'09\\\\\\\"\\\"}]\\)\"", 
           TraditionalForm], {0, 0}}, {9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         9., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'10\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         10., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'11\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         11., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'12\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         12., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'13\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         13., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'14\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         14., 
          FormBox[
          
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'15\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         15., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'16\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}, {16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
          "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"'17\\\\\\\"\\\", \\\" \\\", \
\\\"\.1c\\\"}]\\)\"", TraditionalForm], {0, 0}}}, {{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         1.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         2.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         3.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         4.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         5.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         6.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         7.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         8.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         9.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         10.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         11.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         12.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         13.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         14.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         15.5, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}, {
         16., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.004, 0}}}}},
      GridLines -> {None, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, 
     PlotRange -> {{All, All}, {All, All}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"1 - 3\"", "\"4 - 8\"", "\"9 - 12\"", "\"13 - 15\"", "\"16 - 20\"", 
       "\"More than 20\"", "\"I do not know\"", "\"n/a\"", "\"other\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[0.982864, 0.7431472, 0.3262672]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[0.9965728, 0.58382944, 0.22525344]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[0.8704000000000001, 0.50272, 0.2]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[
                    0.74058432, 0.47903999999999997`, 0.4089916800000002]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.027999999999999997`]]], 
                    RGBColor[0.4992, 0.5552, 0.8309304]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[], 
          Directive[], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.982864, 0.7431472, 0.3262672], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6552426666666666, 0.4954314666666667, 
                    0.21751146666666665`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.982864, 0.7431472, 0.3262672]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.982864, 0.7431472, 0.3262672]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.982864, 0.7431472, 0.3262672], Editable -> 
                    False, Selectable -> False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9965728, 0.58382944, 0.22525344], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6643818666666668, 0.3892196266666667, 
                    0.15016896000000002`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.9965728, 0.58382944, 0.22525344]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9965728, 0.58382944, 0.22525344]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9965728, 0.58382944, 0.22525344], Editable -> 
                    False, Selectable -> False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.8704000000000001, 0.50272, 0.2], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5802666666666667, 0.33514666666666665`, 
                    0.13333333333333336`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.8704000000000001, 0.50272, 0.2]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.8704000000000001, 0.50272, 0.2]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.8704000000000001, 0.50272, 0.2], Editable -> 
                    False, Selectable -> False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    0.74058432, 0.47903999999999997`, 0.4089916800000002], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.49372288, 0.31936, 0.27266112000000015`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.74058432, 0.47903999999999997, \
0.4089916800000002]"], Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.74058432, 0.47903999999999997`, 
                    0.4089916800000002]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    0.74058432, 0.47903999999999997`, 0.4089916800000002], 
                    Editable -> False, Selectable -> False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.64020864, 0.49888000000000005`, 0.74416944], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.42680576000000003`, 0.3325866666666667, 0.49611296], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.64020864, 0.49888000000000005, 0.74416944]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.64020864, 0.49888000000000005`, 0.74416944]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.64020864, 0.49888000000000005`, 0.74416944], 
                    Editable -> False, Selectable -> False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.027999999999999997`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.4992, 0.5552, 0.8309304], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.3328, 0.37013333333333337`, 0.5539536], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.4992, 0.5552, 0.8309304]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.4992, 0.5552, 0.8309304]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.4992, 0.5552, 0.8309304], Editable -> False, 
                    Selectable -> False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 
                 RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
                   ",", #7, ",", #8, ",", #9}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic", ",", "Automatic", ",", "Automatic"}], 
                   "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", "]"}], ",", 
                 RowBox[{"Directive", "[", "]"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.716543122491107*^9, 3.716543173523169*^9}, 
   3.726477416140428*^9},ExpressionUUID->"4fef2470-05d6-4dfa-980d-\
269396e4b1ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "tmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"spread", " ", "=", " ", "0.3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"xls1", "[", 
          RowBox[{"[", " ", 
           RowBox[{
            RowBox[{"clusterLong", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"getCol", "[", "\"\<AA\>\"", "]"}], ",", 
              RowBox[{"getCol", "[", "\"\<AS\>\"", "]"}], ",", 
              RowBox[{"getCol", "[", "\"\<K\>\"", "]"}]}], "}"}]}], "]"}], 
          " ", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "&"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "clusterLong", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{"%", ",", " ", "\"\<other\>\"", ",", "3"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{"%", ",", " ", "\"\<n/a\>\"", ",", "3"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", " ", "=", " ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Map", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "#", "]"}], "==", " ", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"i", "+", 
               RowBox[{"RandomReal", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "spread"}], ",", "spread"}], "}"}], "]"}]}], 
              ",", " ", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{"Length", " ", "of", " ", "operation"}], ",", " ", 
                "X"}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", 
               RowBox[{"RandomReal", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "spread"}], ",", "spread"}], "}"}], "]"}]}], 
              ",", "  ", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "What", " ", "is", " ", "the", " ", "last", " ", "known", 
                  " ", "state", " ", "of", " ", "the", " ", 
                  RowBox[{"product", "/", "service"}], " ", "created", " ", 
                  "in", " ", "the", " ", "start"}], "-", 
                 RowBox[{"up", "?"}]}], " ", ",", " ", "Y"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "+", 
               RowBox[{"RandomReal", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "spread"}], ",", "spread"}], "}"}], "]"}]}], 
              ",", " ", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "What", " ", "is", " ", "the", " ", "current", " ", "state", 
                  " ", "of", " ", "the", " ", "start"}], "-", 
                 RowBox[{"up", "?"}]}], ",", " ", "Z"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}], " ", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
                RowBox[{
                "How", " ", "many", " ", "people", " ", "in", " ", "the", " ",
                  "start"}], "-", 
                RowBox[{
                "up", " ", "work", " ", "primarily", " ", "on", " ", 
                 "software", " ", 
                 RowBox[{"development", "?"}]}]}], ",", " ", "U"}], "*)"}], 
             "\[IndentingNewLine]", "}"}], ",", "Nothing"}], "]"}], "&"}], 
         ",", 
         RowBox[{"%", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "clusterLong", "]"}]}], "}"}]}], "]"}]}], 
    "  ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kke", "=", " ", 
     RowBox[{"BubbleChart3D", "[", 
      RowBox[{"tmp", ",", 
       RowBox[{"PlotTheme", "\[Rule]", " ", "\"\<Marketing\>\""}], ",", 
       RowBox[{"Boxed", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"BubbleSizes", "\[Rule]", "Medium"}], ",", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "5"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "4"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Length of operation\>\"", ",", "\"\<Product state\>\"", ",", 
          "\"\<Start-up state\>\""}], "}"}]}], ",", " ", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"kke", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dta", " ", "=", " ", 
     RowBox[{"tmp", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"dta", ",", "1"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MapIndexed", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", " ", "\[Rule]", " ", 
        RowBox[{"First", "[", "#2", "]"}]}], "&"}], ",", " ", "%", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"BubbleChart", "[", 
    RowBox[{"%", ",", " ", 
     RowBox[{"ChartStyle", "\[Rule]", "LightGray"}], ",", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Length of operation\>\"", ",", " ", "\"\<Product state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Print", "[", "c", "]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "  ", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.716543271937648*^9, 3.7165432734802237`*^9}, {
  3.716543419459896*^9, 3.7165434923990173`*^9}, {3.7165435354531527`*^9, 
  3.7165435801954536`*^9}, {3.716543617314686*^9, 3.716543729550234*^9}, {
  3.7165437788527403`*^9, 3.716543849450447*^9}, {3.716543909578353*^9, 
  3.716543957928059*^9}, {3.7165439959439383`*^9, 3.716544006136197*^9}, {
  3.716544057973813*^9, 3.716544059020975*^9}, {3.716544103423099*^9, 
  3.7165442941168633`*^9}, {3.716544436164886*^9, 3.7165444382322273`*^9}, {
  3.716544481051559*^9, 
  3.7165445263434258`*^9}},ExpressionUUID->"11401140-9082-4db6-8a8b-\
8ed66e3a0c26"],

Cell[CellGroupData[{

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423721895*^9},ExpressionUUID->"4ef2a34d-01b6-466d-9ca8-\
b92d58b859cd"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423728259*^9},ExpressionUUID->"1f154143-909d-4709-b4be-\
801ddbfaf8d0"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.72647742373419*^9},ExpressionUUID->"2e7ea5f0-167d-4a7c-a0a2-\
399c149eef5b"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423740157*^9},ExpressionUUID->"1c8b785b-8f0a-48eb-bb74-\
df871aeabfeb"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423746117*^9},ExpressionUUID->"8978d8f2-a9ba-448b-b55e-\
3ea18baeec6e"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423752158*^9},ExpressionUUID->"768e7107-332d-4ed7-8e53-\
a3956ddf4222"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423758278*^9},ExpressionUUID->"6e8092f5-117d-4f46-ae45-\
546dda2e55b9"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774237645597`*^9},ExpressionUUID->"6f6e64b9-ef6f-440c-aa68-\
7bb87ff9e580"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774237705107`*^9},ExpressionUUID->"9617ee67-54e7-4f10-bb78-\
eb70c54975b7"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774237765636`*^9},ExpressionUUID->"b83afd14-74c3-479b-a4f1-\
d82d253a195b"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423782683*^9},ExpressionUUID->"a486309d-e679-4540-9d44-\
e7ea205857f4"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423788555*^9},ExpressionUUID->"a1262f15-9c12-4cb3-8c40-\
1ef472f81181"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423794505*^9},ExpressionUUID->"7c9f8bda-ab6d-48e5-bfaa-\
a820224eb940"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238004227`*^9},ExpressionUUID->"c69f61bf-e0fe-4013-9065-\
cf6f0bdf898c"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423805127*^9},ExpressionUUID->"fd4a5c6f-315a-436a-b0c2-\
2b498fc714eb"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423809964*^9},ExpressionUUID->"0b4febb1-422d-4634-bb6e-\
c9854f1f0fed"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423814802*^9},ExpressionUUID->"569f40ff-893a-4158-9a68-\
a2ff9733eded"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423819456*^9},ExpressionUUID->"2bffa946-c721-4bb6-9dea-\
356ccd0447ec"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423824144*^9},ExpressionUUID->"1d3cc140-ccc5-4e34-a4d5-\
5b765828cb63"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423828785*^9},ExpressionUUID->"3cd365c7-50fe-45ff-8d41-\
553d9a2e72fa"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.72647742383351*^9},ExpressionUUID->"cddd7e09-d985-4350-ab66-\
1b63b83a3ae5"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423838366*^9},ExpressionUUID->"faceace7-d084-4461-83c8-\
1b60494c7c10"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238430967`*^9},ExpressionUUID->"8a11ad6b-6cea-4f16-9970-\
59a20e8e555e"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238483458`*^9},ExpressionUUID->"4afc3869-e9a7-4e2f-8566-\
4dbc5c6ed97d"],

Cell[BoxData["3.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423853342*^9},ExpressionUUID->"87288765-d958-4851-81a5-\
ed56091ea59a"],

Cell[BoxData["7.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423858101*^9},ExpressionUUID->"41978e3e-c963-46eb-8339-\
f5a595f659bc"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238628483`*^9},ExpressionUUID->"c03fab93-f546-40da-bc48-\
802a80a04eda"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423867591*^9},ExpressionUUID->"fe66b886-cd69-4741-99e9-\
0b7927a46dad"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423872261*^9},ExpressionUUID->"f7e48c26-e242-4e8e-906f-\
27c1d818193e"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238769293`*^9},ExpressionUUID->"07c809ae-4850-4b3f-9825-\
c5e2f03add20"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423881608*^9},ExpressionUUID->"bae816ef-5318-4a21-8748-\
285dfa7b9d7b"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423886479*^9},ExpressionUUID->"c8a95721-7091-4b29-ba04-\
d8695202a43f"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774238911858`*^9},ExpressionUUID->"4a9342cc-6bad-40f8-b945-\
e2a05606212e"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423895689*^9},ExpressionUUID->"bfb5025c-dd2c-43e9-98d2-\
d0be72617464"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423900419*^9},ExpressionUUID->"bfdd8c21-7ef1-4186-953c-\
b4559a20d1e9"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423905077*^9},ExpressionUUID->"d724f0df-a089-47e9-8aa5-\
3b921fe12bc1"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423909871*^9},ExpressionUUID->"85c9f3ed-2aa5-4611-9819-\
bb1fdd6f9569"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423914782*^9},ExpressionUUID->"161101b8-a74e-4ee1-9a64-\
14b6490528b2"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423919445*^9},ExpressionUUID->"6305fa1f-16f7-421c-be6d-\
6f88994642a7"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774239240932`*^9},ExpressionUUID->"25da9fde-bd77-445a-b4d2-\
66e7496fd7ce"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.72647742392861*^9},ExpressionUUID->"2a7aabb7-cadf-4bec-869b-\
0511edcbc5c8"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774239332447`*^9},ExpressionUUID->"de2f71ce-5ae1-4d94-aef3-\
01da5fccc439"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423937831*^9},ExpressionUUID->"52e485d1-ba09-4d49-841c-\
2a6de6d1adea"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423942668*^9},ExpressionUUID->"c2b69c44-b67f-416c-8c29-\
89f2c5b6e66e"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423947167*^9},ExpressionUUID->"149fe26a-b23c-4c36-8579-\
e09f446dcd22"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423951827*^9},ExpressionUUID->"f8b8fe4f-cf9a-4c79-bfeb-\
ec264e3ccd47"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423956593*^9},ExpressionUUID->"696f10bf-554e-4fbe-acf1-\
6dd69c74e1a6"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423961049*^9},ExpressionUUID->"2380d71a-d321-4d2f-8c54-\
a7da933fea73"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423966248*^9},ExpressionUUID->"42157ffe-5006-48a5-b9e3-\
d78721889624"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774239713287`*^9},ExpressionUUID->"f84f28f7-4074-40d3-ba98-\
9a550282f4c1"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423976016*^9},ExpressionUUID->"1d3c3eac-bccc-460d-baad-\
7a6bdfa0e9f8"],

Cell[BoxData["3.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423980835*^9},ExpressionUUID->"9e9cf4b3-0626-4feb-9686-\
a6d9f65b0c80"],

Cell[BoxData["4.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423985591*^9},ExpressionUUID->"a9b8927a-1c3f-41cb-a403-\
de2dc3fd53fc"],

Cell[BoxData["5.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774239904547`*^9},ExpressionUUID->"e4bbb238-10eb-480f-96a7-\
ad41440b44cf"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423995132*^9},ExpressionUUID->"d116ef26-3325-4bae-8279-\
9bb617e497bb"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477423999775*^9},ExpressionUUID->"27882c32-4fd3-47ec-986e-\
dbda17c976d6"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424004628*^9},ExpressionUUID->"d4d3213f-82c3-4099-9637-\
c6e22e67abfa"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424009899*^9},ExpressionUUID->"9e4cedfa-c8bf-48cf-a1c2-\
e63481de2971"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240147257`*^9},ExpressionUUID->"ef8362f4-bf22-4719-bff3-\
2795c6b6637e"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424019395*^9},ExpressionUUID->"629b6428-0e0e-4ac6-b108-\
7a23b2608d4f"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240239964`*^9},ExpressionUUID->"82e2645a-7bf5-4252-af62-\
a2f855131f8c"],

Cell[BoxData["3.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240287943`*^9},ExpressionUUID->"79d1a3ce-9517-4018-915c-\
41680bff6f2e"],

Cell[BoxData["3.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240334377`*^9},ExpressionUUID->"6c4928d5-42ba-4e22-a610-\
a7020b9c7ccb"],

Cell[BoxData["5.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424038107*^9},ExpressionUUID->"567f1ccc-c865-4d7f-84f6-\
493619bec5d4"],

Cell[BoxData["6.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240428963`*^9},ExpressionUUID->"176b00ff-85ab-4064-bbd7-\
3bc1f40dc446"],

Cell[BoxData["6.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424047701*^9},ExpressionUUID->"d3a3094d-535a-4bae-b2a1-\
e510f1e9108e"],

Cell[BoxData["6.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.726477424052351*^9},ExpressionUUID->"f0851d8d-6203-47e0-a269-\
459eea3c0fe6"],

Cell[BoxData["7.`"], "Print",
 CellChangeTimes->{
  3.7165442949053917`*^9, 3.7165444389317827`*^9, {3.716544482771616*^9, 
   3.716544526911076*^9}, 
   3.7264774240572844`*^9},ExpressionUUID->"c1c21d9e-0fed-4c4a-b2f6-\
5d35f6f636b3"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.061695346404223, 2.7081900020500917`}, {
               0.15177788116100288`, 0.19882612223405172`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.061695346404223, 2.7081900020500917`}, {
                    0.2212897492967579, 0.2898853403820247}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.90991746524322, 5.213473227565226}, {
             2.50936387981604, 2.9070161242841435`}}, {5.061695346404223, 
             2.7081900020500917`, 7.}, {68}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{482.8967330600443, 
          517.1150949820311}, {-129.49375195093089`, -95.27539002894399}}],
        StatusArea[#, 7.]& ,
        TagBoxNote->"7."],
       StyleBox["7.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[7., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.7029930055238385`, 3.1794857866481205`}, {
               0.15177788116100288`, 0.19882612223405083`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.7029930055238385`, 3.1794857866481205`}, {
                    0.2212897492967579, 0.2898853403820238}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.5512151243628356`, 2.8547708866848414`}, {
             2.9806596644140697`, 3.3783119088821714`}}, {2.7029930055238385`,
              3.1794857866481205`, 7.}, {26}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{232.55219964245975`, 
          266.77056156444655`}, {-167.67882036616527`, -133.46045844417853`}}],
        StatusArea[#, 7.]& ,
        TagBoxNote->"7."],
       StyleBox["7.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[7., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.278749672636444, 3.19215262598634}, {
               0.14051901307974646`, 0.18407722032411877`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.278749672636444, 3.19215262598634}, {
                    0.21003088121550148`, 0.27513643847209174`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{5.138230659556697, 5.41926868571619}, {
             3.0080754056622214`, 3.376229846310459}}, {5.278749672636444, 
             3.1921526259863406`, 6.}, {65}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{507.12910825756586`, 
          538.9575153066879}, {-167.51012863510414`, -135.68172158598216`}}],
        StatusArea[#, 6.]& ,
        TagBoxNote->"6."],
       StyleBox["6.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[6., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.754381672305083, 3.127207453729388}, {
               0.14051901307974646`, 0.18407722032411877`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.754381672305083, 3.127207453729388}, {
                    0.21003088121550148`, 0.27513643847209174`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.613862659225337, 4.89490068538483}, {
             2.9431302334052694`, 3.311284674053507}}, {4.754381672305083, 
             3.1272074537293886`, 6.}, {66}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{451.4744967761235, 
          483.30290382524555`}, {-162.24817653004544`, -130.41976948092343`}}],
        StatusArea[#, 6.]& ,
        TagBoxNote->"6."],
       StyleBox["6.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[6., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.732410141421276, 2.934340618754238}, {
               0.14051901307974646`, 0.18407722032411922`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.732410141421276, 2.934340618754238}, {
                    0.21003088121550148`, 0.2751364384720922}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.59189112834153, 4.872929154501023}, {
             2.7502633984301186`, 3.118417839078357}}, {4.732410141421276, 
             2.9343406187542382`, 6.}, {67}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{449.14251424816973`, 
          480.9709212972918}, {-146.62182567091952`, -114.79341862179746`}}],
        StatusArea[#, 6.]& ,
        TagBoxNote->"6."],
       StyleBox["6.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[6., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.26221299297031, 0.882782947490415}, {
               0.12827572203690085`, 0.1680387431572805}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.26221299297031, 0.882782947490415}, {
                    0.19778759017265587`, 0.2590979613052535}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{5.1339372709334095`, 5.390488715007211}, {
             0.7147442043331345, 1.0508216906476955`}}, {5.26221299297031, 
             0.8827829474904151, 5.}, {64}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{506.6734227931269, 535.9029084518774}, {
          20.897814782130848`, 50.12730044088123}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.819059650850972, 2.9267731775356562`}, {
               0.12827572203690085`, 0.1680387431572803}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.819059650850972, 2.9267731775356562`}, {
                    0.19778759017265587`, 0.25909796130525325`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.690783928814071, 3.947335372887873}, {
             2.758734434378376, 3.0948119206929365`}}, {3.8190596508509715`, 
             2.9267731775356562`, 5.}, {54}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{353.50210319879267`, 
          382.73158885754304`}, {-144.70923990629078`, -115.47975424754044`}}],
        StatusArea[#, 5.]& ,
        TagBoxNote->"5."],
       StyleBox["5.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.087483788109603, 1.0717354348831447`}, {
               0.11473329373495122`, 0.15029842102132274`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.087483788109603, 1.0717354348831447`}, {
                    0.18424516187070625`, 0.2413576391692957}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.972750494374652, 4.202217081844554}, {
             0.921437013861822, 1.2220338559044674`}}, {4.087483788109603, 
             1.071735434883145, 4.}, {53}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{383.42906221824876`, 409.7838545883774}, {
          7.025956688966797, 33.38074905909539}}],
        StatusArea[#, 4.]& ,
        TagBoxNote->"4."],
       StyleBox["4.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[4., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              Disk[{5.05605832774377, 1.7760360621879763`}, {
               0.0993619470343301, 0.1301622507531548}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.05605832774377, 1.7760360621879763`}, {
                    0.16887381517008512`, 0.22122146890112776`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.95669638070944, 5.1554202747781}, {
             1.6458738114348215`, 1.906198312941131}}, {5.05605832774377, 
             1.7760360621879765`, 3.}, {62}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{487.86168584921245`, 
          510.95355474563934`}, {-48.406040483464515`, -25.3141715870377}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.705730627269599, 2.8299982751952997`}, {
               0.0993619470343301, 0.13016225075315457`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.705730627269599, 2.8299982751952997`}, {
                    0.16887381517008512`, 0.22122146890112754`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.606368680235269, 4.805092574303929}, {
             2.699836024442145, 2.9601605259484542`}}, {4.705730627269599, 
             2.8299982751952997`, 3.}, {63}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{450.6791116861128, 
          473.77098058253966`}, {-133.79958849722894`, -110.70771960080216`}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.821345788762313, 1.7927405300289854`}, {
               0.09936194703432966, 0.13016225075315457`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.821345788762313, 1.7927405300289854`}, {
                    0.16887381517008468`, 0.22122146890112754`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.721983841727983, 3.9207077357966424`}, {
             1.6625782792758308`, 1.92290278078214}}, {3.821345788762313, 
             1.7927405300289854`, 3.}, {52}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{356.8135543750302, 
          379.905423271457}, {-49.75946070956104, -26.667591813134262`}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.2459149052070417`, 2.906933479224227}, {
               0.09936194703432966, 0.13016225075315457`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.2459149052070417`, 2.906933479224227}, {
                    0.16887381517008468`, 0.22122146890112754`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.146552958172712, 3.3452768522413714`}, {
             2.7767712284710724`, 3.0370957299773815`}}, {3.245914905207041, 
             2.9069334792242274`, 3.}, {25}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{295.73930453817115`, 
          318.83117343459793`}, {-140.03299037645485`, -116.94112148002807`}}],
        StatusArea[#, 3.]& ,
        TagBoxNote->"3."],
       StyleBox["3.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[3., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.224964044122901, 0.9717062031151138}, {
               0.08112869002785228, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.224964044122901, 0.9717062031151138}, {
                    0.1506405581636073, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{5.1438353540950486`, 5.306092734150753}, {
             0.8654291704093056, 1.077983235820922}}, {5.224964044122901, 
             0.9717062031151137, 2.}, {59}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{507.72397121031463`, 526.945410049623}, {
          18.697146975208412`, 37.91858581451676}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.892495019816424, 2.211587927976171}, {
               0.08112869002785228, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.892495019816424, 2.211587927976171}, {
                    0.1506405581636073, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.811366329788572, 4.973623709844277}, {
             2.105310895270363, 2.3178649606819794`}}, {4.892495019816424, 
             2.211587927976171, 2.}, {60}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{472.43685535713826`, 
          491.65829419644666`}, {-81.75986969639033, -62.53843085708198}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.734916556146586, 3.215449863725156}, {
               0.08112869002785228, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.734916556146586, 3.215449863725156}, {
                    0.1506405581636073, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.6537878661187335`, 4.816045246174438}, {
             3.1091728310193476`, 3.321726896430964}}, {4.734916556146586, 
             3.2154498637251567`, 2.}, {61}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{455.71202056965035`, 
          474.93345940895875`}, {-163.09422054087904`, -143.8727817015707}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.236730021098078, 0.14531443571531638`}, {
               0.08112869002785228, 0.10627703270580813`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.236730021098078, 0.14531443571531638`}, {
                    0.1506405581636073, 0.1973362508537811}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.155601331070225, 4.31785871112593}, {
             0.03903740300950827, 0.2515914684211245}}, {4.236730021098078, 
             0.14531443571531644`, 2.}, {41}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{402.83621953699827`, 422.0576583763067}, {
          85.65260723433622, 104.87404607364455`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.180501882431187, 2.074231590244171}, {
               0.08112869002785228, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.180501882431187, 2.074231590244171}, {
                    0.1506405581636073, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.099373192403335, 4.2616305724590395`}, {
             1.9679545575383628`, 2.1805086229499793`}}, {4.180501882431187, 
             2.074231590244171, 2.}, {47}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{396.86835877918514`, 
          416.08979761849355`}, {-70.63105988105124, -51.409621041742895`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.125801396388496, 2.136928193222524}, {
               0.08112869002785228, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.125801396388496, 2.136928193222524}, {
                    0.1506405581636073, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.044672706360644, 4.206930086416349}, {
             2.0306511605167157`, 2.243205225928332}}, {4.125801396388495, 
             2.136928193222524, 2.}, {46}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{391.06263780340436`, 
          410.28407664271276`}, {-75.71082964002142, -56.48939080071307}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.037466023418709, 1.253851580993553}, {
               0.08112869002785228, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.037466023418709, 1.253851580993553}, {
                    0.1506405581636073, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.9563373333908567`, 4.118594713446561}, {
             1.147574548287745, 1.360128613699361}}, {4.037466023418708, 
             1.2538515809935533`, 2.}, {43}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{381.6870259056625, 
          400.9084647449709}, {-4.162680991467266, 15.058757847841047`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.9923480731209837`, 3.294024840713883}, {
               0.08112869002785206, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.9923480731209837`, 3.294024840713883}, {
                    0.15064055816360708`, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.911219383093132, 4.073476763148836}, {
             3.1877478080080746`, 3.400301873419691}}, {3.992348073120984, 
             3.294024840713883, 2.}, {50}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{376.89836223230304`, 
          396.1198010716114}, {-169.4604792049557, -150.23904036564736`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.9859827340711584`, 1.2081311070030376`}, {
               0.08112869002785228, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.9859827340711584`, 1.2081311070030376`}, {
                    0.1506405581636073, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.904854044043306, 4.067111424099011}, {
             1.1018540742972296`, 1.3144081397088456`}}, {3.985982734071158, 
             1.2081311070030376`, 2.}, {45}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{376.2227670938853, 
          395.4442059331937}, {-0.45834183894585223`, 18.76309700036246}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.9839331869923056`, 3.002988722623811}, {
               0.08112869002785206, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.9839331869923056`, 3.002988722623811}, {
                    0.15064055816360708`, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.9028044969644538`, 4.065061877020158}, {
             2.8967116899180025`, 3.109265755329619}}, {3.983933186992306, 
             3.002988722623811, 2.}, {51}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{376.00523523398084`, 
          395.2266740732892}, {-145.8803105640412, -126.65887172473285`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.936036599980196, 0.9858585760076759}, {
               0.08112869002785206, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.936036599980196, 0.9858585760076759}, {
                    0.15064055816360708`, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.854907909952344, 4.017165290008048}, {
             0.8795815433018679, 1.092135608713484}}, {3.9360365999801963`, 
             0.9858585760076758, 2.}, {42}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{370.9216566407761, 390.14309548008447`}, {
          17.55050118544964, 36.77194002475795}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.9227850467951217`, 2.1228588485965147`}, {
               0.08112869002785206, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.9227850467951217`, 2.1228588485965147`}, {
                    0.15064055816360708`, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.84165635676727, 4.003913736822974}, {
             2.0165818158907065`, 2.229135881302323}}, {3.9227850467951213`, 
             2.1228588485965147`, 2.}, {48}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{369.5151824784037, 
          388.73662131771204`}, {-74.57091092090985, -55.349472081601505`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.842298439241582, 1.2968385241729867`}, {
               0.08112869002785228, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.842298439241582, 1.2968385241729867`}, {
                    0.1506405581636073, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.76116974921373, 3.9234271292694345`}, {
             1.1905614914671787`, 1.4031155568787947`}}, {3.842298439241582, 
             1.296838524172987, 2.}, {44}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{360.9726114786079, 
          380.1940503179163}, {-7.645545510759501, 11.575893328548812`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.704943744537313, 1.9218121586424262`}, {
               0.08112869002785228, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.704943744537313, 1.9218121586424262`}, {
                    0.1506405581636073, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.6238150545094605`, 3.786072434565165}, {
             1.8155351259366181`, 2.028089191348234}}, {3.704943744537313, 
             1.9218121586424264`, 2.}, {49}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{346.39425779553125`, 
          365.61569663483965`}, {-58.28181634073858, -39.06037750143027}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.231866155348102, 2.0877694542129843`}, {
               0.08112869002785184, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.231866155348102, 2.0877694542129843`}, {
                    0.15064055816360686`, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.1507374653202502`, 3.312994845375954}, {
             1.981492421507176, 2.1940464869187926`}}, {3.231866155348102, 
             2.0877694542129843`, 2.}, {24}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{296.18343369820843`, 
          315.4048725375167}, {-71.72791726602907, -52.50647842672072}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.2110202588830927`, -0.12393983648174867`}, {
               0.08112869002785184, 0.1062770327058081}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.2110202588830927`, -0.12393983648174867`}, {
                    0.15064055816360686`, 0.1973362508537811}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.129891568855241, 
             3.2921489489109446`}, {-0.23021686918755677`, \
-0.017662803775940566`}}, {3.2110202588830927`, -0.12393983648174867`, 2.}, {
             19}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{293.9709221261649, 313.1923609654732}, {
          107.46797911106168`, 126.68941795037}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.8250992121620127`, 1.9322198559627353`}, {
               0.08112869002785184, 0.10627703270580824`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.8250992121620127`, 1.9322198559627353`}, {
                    0.15064055816360686`, 0.1973362508537812}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.743970522134161, 2.9062279021898645`}, {
             1.825942823256927, 2.0384968886685435`}}, {2.825099212162012, 
             1.9322198559627353`, 2.}, {23}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{253.0105929218644, 
          272.23203176117266`}, {-59.125063081339135`, -39.90362424203079}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.7497794241559212`, 1.2075990957518161`}, {
               0.08112869002785184, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.7497794241559212`, 1.2075990957518161`}, {
                    0.15064055816360686`, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.6686507341280694`, 2.830908114183773}, {
             1.101322063046008, 1.3138761284576241`}}, {2.7497794241559212`, 
             1.207599095751816, 2.}, {21}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{245.01641033312015`, 
          264.2378491724284}, {-0.415237515314157, 18.806201323994156`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.731794757652011, 1.01949069226695}, {
               0.08112869002785228, 0.10627703270580802`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.731794757652011, 1.01949069226695}, {
                    0.1506405581636073, 0.19733625085378098`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.650666067624159, 2.8129234476798635`}, {
             0.913213659561142, 1.125767724972758}}, {2.7317947576520107`, 
             1.0194906922669498`, 2.}, {22}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{243.10757984333824`, 262.3290186826466}, {
          14.825578319006347`, 34.04701715831466}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.706767252760266, 0.12001902521139664`}, {
               0.08112869002785184, 0.10627703270580811`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.706767252760266, 0.12001902521139664`}, {
                    0.15064055816360686`, 0.1973362508537811}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.6256385627324144`, 2.787895942788118}, {
             0.013741992505588524`, 0.22629605791720475`}}, {
             2.706767252760266, 0.12001902521139662`, 2.}, {20}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{240.45124677148848`, 259.67268561079675`}, {
          87.70207810220626, 106.92351694151459`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{1.1515136310290357`, -0.11184671520393984`}, {
               0.08112869002785206, 0.10627703270580809`}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{1.1515136310290357`, -0.11184671520393984`}, {
                    0.15064055816360708`, 0.19733625085378106`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{1.0703849410011836`, 
             1.2326423210568878`}, {-0.21812374790974792`, \
-0.0055696824981317505`}}, {1.1515136310290357`, -0.11184671520393985`, 2.}, {
             2}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{75.38199003221328, 94.60342887152161}, {
          106.48817687552777`, 125.70961571483609`}}],
        StatusArea[#, 2.]& ,
        TagBoxNote->"2."],
       StyleBox["2.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[2., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.0121058406701495`, 2.7026372309195743`}, {
               0.05736664686747517, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.0121058406701495`, 2.7026372309195743`}, {
                    0.1268785150032302, 0.166208428658634}]}}, "Post"]], {}]},
              StandardForm, Graphics]], 
           Annotation[#, {{{4.954739193802674, 5.069472487537625}, {
             2.6274880204089133`, 2.7777864414302353`}}, {5.0121058406701495`,
              2.7026372309195743`, 1.}, {58}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{487.6539567795061, 
          501.83135296457027`}, {-119.02337550726223`, -104.84597932219799`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{5.001617917795892, 3.2442104288779623`}, {
               0.05736664686747517, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{5.001617917795892, 3.2442104288779623`}, {
                    0.1268785150032302, 0.166208428658634}]}}, "Post"]], {}]},
              StandardForm, Graphics]], 
           Annotation[#, {{{4.944251270928417, 5.058984564663367}, {
             3.1690612183673013`, 3.3193596393886233`}}, {5.001617917795893, 
             3.2442104288779623`, 1.}, {57}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{486.5408048090478, 
          500.718200994112}, {-162.90242193993183`, -148.72502575486757`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.883509317021227, 2.061373486548228}, {
               0.05736664686747517, 0.07514921051066115}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.883509317021227, 2.061373486548228}, {
                    0.1268785150032302, 0.1662084286586341}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.826142670153752, 4.940875963888702}, {
             1.9862242760375668`, 2.136522697058889}}, {4.883509317021227, 
             2.0613734865482285`, 1.}, {55}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{474.00516517318727`, 
          488.18256135825146`}, {-67.06725633273123, -52.88986014766698}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.861444265157171, 2.2893673635746}, {0.05736664686747517,
                0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.861444265157171, 2.2893673635746}, {
                    0.1268785150032302, 0.166208428658634}]}}, "Post"]], {}]},
              StandardForm, Graphics]], 
           Annotation[#, {{{4.804077618289696, 4.918810912024647}, {
             2.214218153063939, 2.364516574085261}}, {4.861444265157171, 
             2.2893673635746, 1.}, {56}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{471.6632566508596, 
          485.8406528359238}, {-85.53965111540883, -71.36225493034459}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.260328185697803, 2.094494073467719}, {
               0.05736664686747517, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.260328185697803, 2.094494073467719}, {
                    0.1268785150032302, 0.166208428658634}]}}, "Post"]], {}]},
              StandardForm, Graphics]], 
           Annotation[#, {{{4.202961538830328, 4.317694832565278}, {
             2.019344862957058, 2.16964328397838}}, {4.260328185697803, 
             2.0944940734677195`, 1.}, {40}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{407.8628686858846, 
          422.0402648709488}, {-69.75073434973103, -55.57333816466679}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.236716609851136, 2.1464889693992024`}, {
               0.05736664686747517, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.236716609851136, 2.1464889693992024`}, {
                    0.1268785150032302, 0.166208428658634}]}}, "Post"]], {}]},
              StandardForm, Graphics]], 
           Annotation[#, {{{4.179349962983661, 4.294083256718611}, {
             2.0713397588885414`, 2.2216381799098635`}}, {4.236716609851137, 
             2.1464889693992024`, 1.}, {39}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{405.35681744061327`, 
          419.53421362567747`}, {-73.96343627338621, -59.78604008832196}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.21387739459661, 1.0275322427827733`}, {
               0.05736664686747517, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.21387739459661, 1.0275322427827733`}, {
                    0.1268785150032302, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.1565107477291345`, 4.271244041464085}, {
             0.9523830322721119, 1.1026814532934348`}}, {4.213877394596611, 
             1.027532242782773, 1.}, {33}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{402.9327418854145, 417.1101380704787}, {
          16.696061553392852`, 30.873457738457166`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.211278691263361, 0.8502584998955964}, {
               0.05736664686747517, 0.07514921051066137}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.211278691263361, 0.8502584998955964}, {
                    0.1268785150032302, 0.16620842865863433`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{4.153912044395886, 4.2686453381308365`}, {
             0.7751092893849351, 0.9254077104062578}}, {4.211278691263362, 
             0.8502584998955965, 1.}, {32}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{402.6569244742146, 416.8343206592788}, {
          31.059037462767982`, 45.23643364783228}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{4.039187109532827, 1.1331466052964196`}, {
               0.05736664686747517, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{4.039187109532827, 1.1331466052964196`}, {
                    0.1268785150032302, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.981820462665352, 4.0965537564003025`}, {
             1.0579973947857582`, 1.2082958158070811`}}, {4.039187109532827, 
             1.1331466052964196`, 1.}, {35}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{384.3917173784586, 398.5691135635228}, {
          8.139032634378365, 22.31642881944268}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.9944197999867996`, 2.0967169418340204`}, {
               0.05736664686747561, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.9944197999867996`, 2.0967169418340204`}, {
                    0.12687851500323064`, 0.166208428658634}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.937053153119324, 4.051786446854275}, {
             2.0215677313233593`, 2.1718661523446814`}}, {3.994419799986799, 
             2.09671694183402, 1.}, {38}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{379.6402695054397, 
          393.817665690504}, {-69.9308343706079, -55.75343818554365}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.939356725695112, 1.8015952745502835`}, {
               0.05736664686747517, 0.07514921051066126}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.939356725695112, 1.8015952745502835`}, {
                    0.1268785150032302, 0.16620842865863422`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.881990078827637, 3.9967233725625873`}, {
             1.7264460640396222`, 1.8767444850609447`}}, {3.9393567256951116`,
              1.8015952745502837`, 1.}, {36}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{373.7960646631512, 
          387.9734608482154}, {-46.01964860505059, -31.84225241998631}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.875042801827452, 1.0018469804351624`}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.875042801827452, 1.0018469804351624`}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.8176761549599765`, 3.9324094486949277`}, {
             0.9266977699245009, 1.0769961909458239`}}, {3.875042801827452, 
             1.0018469804351626`, 1.}, {29}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{366.97000654473095`, 381.14740272979526`}, {
          18.777118783393952`, 32.95451496845827}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.86184345511385, 1.0709828283808003`}, {
               0.05736664686747517, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.86184345511385, 1.0709828283808003`}, {
                    0.1268785150032302, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.804476808246375, 3.9192101019813252`}, {
             0.9958336178701388, 1.1461320388914618`}}, {3.8618434551138496`, 
             1.0709828283808005`, 1.}, {28}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{365.5690733972274, 379.7464695822916}, {
          13.175632052505689`, 27.353028237570005`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.8345501616084303`, 1.1639614618581666`}, {
               0.05736664686747561, 0.07514921051066126}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.8345501616084303`, 1.1639614618581666`}, {
                    0.12687851500323064`, 0.16620842865863422`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.7771835147409547`, 3.891916808475906}, {
             1.0888122513475054`, 1.2391106723688279`}}, {3.83455016160843, 
             1.1639614618581668`, 1.}, {30}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{362.67225733458963`, 376.84965351965394`}, {
          5.642368237051899, 19.81976442211618}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.8337958080143313`, 1.2018019702012874`}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.8337958080143313`, 1.2018019702012874`}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.7764291611468557`, 3.891162454881807}, {
             1.126652759690626, 1.276951180711949}}, {3.833795808014331, 
             1.2018019702012872`, 1.}, {34}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{362.59219284519924`, 376.76958903026355`}, {
          2.5764753367329956`, 16.75387152179731}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.832989125777458, 0.03398868335891053}, {
               0.05736664686747561, 0.07514921051066142}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.832989125777458, 0.03398868335891053}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.7756224789099826`, 
             3.890355772644934}, {-0.04116052715175089, 
             0.10913789386957196`}}, {3.8329891257774578`, 
             0.033988683358910476`, 1.}, {27}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{362.50657437409916`, 376.68397055916347`}, {
          97.19440257393428, 111.3717987589986}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.7571496767492047`, 1.1735656275484216`}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.7571496767492047`, 1.1735656275484216`}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.699783029881729, 3.8145163236166804`}, {
             1.0984164170377602`, 1.2487148380590831`}}, {3.7571496767492043`,
              1.1735656275484214`, 1.}, {31}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{354.4572367563062, 368.6346329413705}, {
          4.8642247952079725`, 19.041620980272288`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.7379475180919854`, 2.290453102317765}, {
               0.05736664686747561, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.7379475180919854`, 2.290453102317765}, {
                    0.12687851500323064`, 0.166208428658634}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.68058087122451, 3.795314164959461}, {
             2.215303891807104, 2.3656023128284263`}}, {3.7379475180919854`, 
             2.290453102317765, 1.}, {37}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{352.41918584740785`, 
          366.59658203247216`}, {-85.62761924401023, -71.450223058946}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.2733002741134087`, -0.03174114394667704}, {
               0.05736664686747561, 0.0751492105106614}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.2733002741134087`, -0.03174114394667704}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.215933627245933, 
             3.3306669209808843`}, {-0.10689035445733844`, 
             0.043408066563984354`}}, {
             3.2733002741134087`, -0.03174114394667704, 1.}, {9}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{303.10312952206147`, 317.2805257071258}, {
          102.5199285697293, 116.6973247547936}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.2507922537952054`, 0.9585094067575617}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.2507922537952054`, 0.9585094067575617}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.19342560692773, 3.308158900662681}, {
             0.8833601962469002, 1.0336586172682232`}}, {3.250792253795205, 
             0.9585094067575618, 1.}, {13}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{300.7142058554105, 314.8916020404748}, {
          22.28839189448464, 36.46578807954896}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.1984745038923794`, -0.1629820987289896}, {
               0.05736664686747561, 0.0751492105106614}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.1984745038923794`, -0.1629820987289896}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.141107857024904, 
             3.255841150759855}, {-0.238131309239651, -0.08783288821832821}}, \
{3.1984745038923794`, -0.1629820987289896, 1.}, {6}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{295.1613802776006, 309.3387764626649}, {
          113.15326118380644`, 127.33065736887073`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.1379693025653306`, 1.7867445598290088`}, {
               0.05736664686747561, 0.07514921051066126}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.1379693025653306`, 1.7867445598290088`}, {
                    0.12687851500323064`, 0.16620842865863422`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.080602655697855, 3.195335949432806}, {
             1.7115953493183476`, 1.86189377033967}}, {3.137969302565331, 
             1.7867445598290086`, 1.}, {17}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{288.7395668367815, 
          302.9169630218458}, {-44.816422146891924`, -30.63902596182764}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.1294528127114525`, 1.0814625293730282`}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.1294528127114525`, 1.0814625293730282`}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.072086165843977, 3.186819459578928}, {
             1.0063133188623667`, 1.1566117398836897`}}, {3.1294528127114525`,
              1.0814625293730282`, 1.}, {14}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{287.83565596940645`, 302.01305215447076`}, {
          12.326551469914163`, 26.50394765497848}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.0813418261160885`, -0.10073841814634864`}, {
               0.05736664686747561, 0.07514921051066141}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.0813418261160885`, -0.10073841814634864`}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{3.023975179248613, 
             3.138708472983564}, {-0.17588762865701005`, \
-0.025589207635687228`}}, {3.0813418261160885`, -0.10073841814634865`, 1.}, {
             10}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{282.7293217437065, 296.90671792877083`}, {
          108.11018785462036`, 122.28758403968466`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.052051184580412, 0.9955013964826822}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.052051184580412, 0.9955013964826822}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.9946845377129363`, 3.1094178314478875`}, {
             0.9203521859720207, 1.0706506069933437`}}, {3.052051184580412, 
             0.9955013964826821, 1.}, {15}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{279.6205140481947, 293.797910233259}, {
          19.291247203971132`, 33.46864338903545}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{3.0165459521810947`, 2.0508355619053633`}, {
               0.05736664686747561, 0.07514921051066115}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{3.0165459521810947`, 2.0508355619053633`}, {
                    0.12687851500323064`, 0.1662084286586341}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.959179305313619, 3.0739125990485703`}, {
             1.975686351394702, 2.1259847724160243`}}, {3.0165459521810942`, 
             2.0508355619053638`, 1.}, {16}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{275.8521111069519, 
          290.0295072920162}, {-66.21345838547063, -52.03606220040638}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.991679329776941, -0.19859484874724098`}, {
               0.05736664686747561, 0.07514921051066137}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.991679329776941, -0.19859484874724098`}, {
                    0.12687851500323064`, 0.16620842865863433`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.9343126829094652`, 
             3.0490459766444165`}, {-0.27374405925790235`, \
-0.1234456382365796}}, {2.991679329776941, -0.19859484874724098`, 1.}, {5}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{273.2128535475959, 287.3902497326602}, {
          116.03865787170896`, 130.21605405677326`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.9342796136232527`, 0.2868570568823478}, {
               0.05736664686747561, 0.07514921051066142}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.9342796136232527`, 0.2868570568823478}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.876912966755777, 2.9916462604907283`}, {
             0.21170784637168638`, 0.36200626739300923`}}, {
             2.9342796136232527`, 0.28685705688234786`, 1.}, {7}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{267.1206455950514, 281.29804178011574`}, {
          76.70663998705479, 90.8840361721191}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.8953465553568565`, -0.039595085752928916`}, {
               0.05736664686747561, 0.0751492105106614}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.8953465553568565`, -0.039595085752928916`}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.837979908489381, 
             2.952713202224332}, {-0.11474429626359031`, 
             0.03555412475773248}}, {
             2.895346555356856, -0.039595085752928916`, 1.}, {8}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{262.98842503576594`, 277.16582122083025`}, {
          103.1562663325565, 117.3336625176208}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.883580330295514, 2.1193087374926085`}, {
               0.05736664686747561, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.883580330295514, 2.1193087374926085`}, {
                    0.12687851500323064`, 0.166208428658634}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.8262136834280382`, 2.9409469771629895`}, {
             2.0441595269819475`, 2.1944579480032695`}}, {2.883580330295514, 
             2.1193087374926085`, 1.}, {18}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{261.7395984788853, 
          275.9169946639496}, {-71.76125444020803, -57.58385825514379}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.836230442789833, 0.7730936967336817}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.836230442789833, 0.7730936967336817}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.778863795922357, 2.8935970896573084`}, {
             0.6979444862230202, 0.8482429072443431}}, {2.836230442789833, 
             0.7730936967336816, 1.}, {12}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{256.7140446862179, 270.8914408712822}, {
          37.31104179694409, 51.488437982008406`}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.8182911312552656`, 0.7253313024471151}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.8182911312552656`, 0.7253313024471151}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.76092448438779, 2.8756577781227413`}, {
             0.6501820919364536, 0.8004805129577766}}, {2.818291131255265, 
             0.7253313024471152, 1.}, {11}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{254.8100280164936, 268.9874242015579}, {
          41.18082029509783, 55.35821648016215}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.178773939397125, 1.9918351638404896`}, {
               0.05736664686747561, 0.07514921051066104}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.178773939397125, 1.9918351638404896`}, {
                    0.12687851500323064`, 0.166208428658634}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.1214072925296494`, 2.2361405862646007`}, {
             1.9166859533298286`, 2.0669843743511507`}}, {2.178773939397125, 
             1.9918351638404899`, 1.}, {4}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{186.93387839241979`, 
          201.1112745774841}, {-61.433160512543964`, -47.25576432747972}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{2.100403704359101, 1.2179268265633265`}, {
               0.05736664686747561, 0.07514921051066148}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{2.100403704359101, 1.2179268265633265`}, {
                    0.12687851500323064`, 0.16620842865863444`}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{2.0430370574916252`, 2.1577703512265765`}, {
             1.142777616052665, 1.293076037073988}}, {2.100403704359101, 
             1.2179268265633267`, 1.}, {3}}, "BubbleChartBubble"]& ]},
         ImageSizeCache->{{178.61593187395505`, 192.79332805901936`}, {
          1.270016073798045, 15.44741225886236}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], "Tooltip"]& ]}, 
    {GrayLevel[0.85], EdgeForm[{GrayLevel[0], Opacity[0.3]}], 
     TagBox[
      TooltipBox[
       TagBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           DynamicBox[
            Typeset`ToBoxes[{
              
              Disk[{0.9648108539335836, 0.19714449601750061`}, {
               0.05736664686747561, 0.07514921051066142}], 
              If[
               CurrentValue["MouseOver"], 
               Quiet[
                OptionValue[
                System`BarFunctionDump`mouseover, {
                 "Highlight" -> "Post", "Post" -> {
                    Thickness[0.01], 
                    
                    Circle[{0.9648108539335836, 0.19714449601750061`}, {
                    0.12687851500323064`, 0.1662084286586344}]}}, 
                 "Post"]], {}]}, StandardForm, Graphics]], 
           Annotation[#, {{{0.907444207066108, 1.0221775008010592`}, {
             0.12199528550683919`, 0.27229370652816204`}}, {
             0.9648108539335837, 0.19714449601750061`, 1.}, {1}}, 
            "BubbleChartBubble"]& ]},
         ImageSizeCache->{{58.08802236842152, 72.26541855348583}, {
          83.97528185969928, 98.15267804476359}}],
        StatusArea[#, 1.]& ,
        TagBoxNote->"1."],
       StyleBox["1.`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1., {}], 
       "Tooltip"]& ]}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesLabel->{None, None},
  AxesOrigin->{0.614538306015636, -0.5210800486390523},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Product state\"", TraditionalForm], None}, {
     FormBox["\"Length of operation\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  PlotRange->{{0.8719896694813954, 5.506114211865064}, {-0.3126441530670576, 
   3.4392019672288456`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7165439589191303`*^9, {3.716543996927911*^9, 3.716544007020369*^9}, 
   3.716544060436577*^9, {3.716544108832447*^9, 3.716544294809371*^9}, 
   3.716544438837805*^9, {3.716544483434806*^9, 3.716544527581438*^9}, 
   3.726477424078864*^9},ExpressionUUID->"57ecfc48-d1ba-45c0-9e9e-\
c2df2c573f61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tmp", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7165438779917717`*^9, 
  3.716543896383531*^9}},ExpressionUUID->"f44a302a-476d-4797-83e7-\
abbae00878c8"],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"2\\\", \\\",\\\", \\\"3\\\"}], \\\"}\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"2.0199644327656134`\\\", \
\\\",\\\", \\\"1.8598863877578915`\\\", \\\",\\\", \
\\\"1.7348796277915939`\\\", \\\",\\\", \\\"1.`\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2.0504175281652985`\\\", \\\",\\\", \
\\\"2.9884545870333015`\\\", \\\",\\\", RowBox[{\\\"-\\\", \
\\\"0.21194133307013197`\\\"}], \\\",\\\", \\\"6.`\\\"}], \\\"}\\\"}]}], \
\\\"}\\\"}]\\) does not exist.\"",2,782,214,31805209231705547795,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7165438968242188`*^9},ExpressionUUID->"b8554a20-b071-486f-9e20-\
60e4340013ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.149528864645243`", ",", 
        RowBox[{"-", "0.16247239891142795`"}], ",", "3.2567393122679045`", 
        ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1.265509374315945`", ",", "1.1053331662829358`", ",", 
        "0.0442159494989216`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.7871195123110335`", ",", 
        RowBox[{"-", "0.1605372566508212`"}], ",", "2.783381579817865`", ",", 
        "2.`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "2.0199644327656134`", ",", "1.8598863877578915`", ",", 
        "1.7348796277915939`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.0504175281652985`", ",", "2.9884545870333015`", ",", 
        RowBox[{"-", "0.21194133307013197`"}], ",", "6.`"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3.186049447967351`", ",", 
        RowBox[{"-", "0.2339314137885916`"}], ",", 
        RowBox[{"-", "0.07724358114971097`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.8130608334181844`", ",", "0.24691792239016186`", ",", 
        RowBox[{"-", "0.19741558348891763`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.835390329005075`", ",", "0.1781809069347151`", ",", 
        "0.024670417724041438`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.018995909659588`", ",", "0.10465256455037508`", ",", 
        "0.02519904990179367`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.0614932564394284`", ",", 
        RowBox[{"-", "0.23563409551181735`"}], ",", "0.26807573264601436`", 
        ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.897320320450566`", ",", "0.14502400223156764`", ",", 
        "3.1786370811382594`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.8381145228179667`", ",", "1.16013275751215`", ",", 
        "0.14017056139014628`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.275878843664393`", ",", "0.7620057400858071`", ",", 
        "0.19055886859061832`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.2887404949816785`", ",", "1.1802814245106352`", ",", 
        "0.17987101014764817`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.022354205777984`", ",", "1.2858244508316954`", ",", 
        "0.17821736399192`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.8202371296999997`", ",", "1.248515065842787`", ",", 
        "2.768831636893813`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.0578142875665475`", ",", "1.8726884860813096`", ",", 
        RowBox[{"-", "0.2500131586420865`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.7128047335461165`", ",", "1.9095627242470927`", ",", 
        RowBox[{"-", "0.2681593504585613`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.1515798047526955`", ",", "2.135730961324234`", ",", 
        "0.08742029339355162`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.788824924489745`", ",", 
        RowBox[{"-", "0.16994224164683935`"}], ",", 
        RowBox[{"-", "0.03462522722867045`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.716660421285364`", ",", 
        RowBox[{"-", "0.29430098554481254`"}], ",", "0.824387856007869`", ",",
         "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.0871999138429858`", ",", "0.810968404948323`", ",", 
        "0.1897738601673613`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.780387556464089`", ",", "0.7410000194841438`", ",", 
        "1.7593922297086473`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.003207551642466`", ",", "1.7315382494076723`", ",", 
        "2.7478398414087684`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2.879345725403898`", ",", "1.9460177327421766`", ",", 
        "2.7274611563204303`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.061491549996906`", ",", "3.0183510210260893`", ",", 
        "2.1380965063868658`", ",", "3.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2.8321817156747953`", ",", "3.2754971162667217`", ",", 
        RowBox[{"-", "0.03147536647728699`"}], ",", "7.`"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4.088814110227398`", ",", 
        RowBox[{"-", "0.1141102052618308`"}], ",", "3.257875851729228`", ",", 
        "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.7097249536556074`", ",", "0.7637673366701702`", ",", 
        "0.17133018179779347`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.9197312702093585`", ",", "1.044401177443948`", ",", 
        "0.002457187135632366`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.039075079433211`", ",", "1.0390665722037182`", ",", 
        "0.0746042659077446`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.07361684111042`", ",", "1.2668519378248493`", ",", 
        "0.04847668298589747`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.105142577987563`", ",", "1.2524445912845394`", ",", 
        RowBox[{"-", "0.13911636378787817`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.212615169883342`", ",", "0.9223540003296926`", ",", 
        "3.1137867888382873`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.010257353461331`", ",", "0.9197172794052578`", ",", 
        "2.8591085898489124`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.077436775402024`", ",", "0.913596870437476`", ",", 
        "3.2200832195584175`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.220168692835243`", ",", "2.1497085572552166`", ",", 
        RowBox[{"-", "0.13705478109110836`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.830085709271664`", ",", "2.2273602115807405`", ",", 
        RowBox[{"-", "0.28679728287234607`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.8841444031903816`", ",", "2.1092963090653623`", ",", 
        RowBox[{"-", "0.2085991491848903`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.907597313195418`", ",", "2.088645709188525`", ",", 
        "0.09246583464972136`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.177127666499164`", ",", "2.0881252116962554`", ",", 
        "1.152854654417729`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.9130623736025436`", ",", "2.862885373176607`", ",", 
        "0.06404841158538388`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.8383149654623447`", ",", "0.05205893962136088`", ",", 
        RowBox[{"-", "0.14945392390363565`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.817534301956157`", ",", "0.9413012648439699`", ",", 
        RowBox[{"-", "0.08299429156003091`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.107204867767706`", ",", "0.8327591732164478`", ",", 
        RowBox[{"-", "0.26390502269473404`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.9947291325596437`", ",", "1.1641424805035392`", ",", 
        RowBox[{"-", "0.09858030706182686`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3.8546569518601763`", ",", "1.2830205255608822`", ",", 
        "3.142861799955666`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.196412411738612`", ",", "1.8063860550800674`", ",", 
        RowBox[{"-", "0.09318187414908807`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.8231442692977895`", ",", "1.7487445726946507`", ",", 
        RowBox[{"-", "0.13652981152022214`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.113292755606276`", ",", "1.8578367862503518`", ",", 
        RowBox[{"-", "0.05575765124754295`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.8636145505971236`", ",", "1.700015596940238`", ",", 
        RowBox[{"-", "0.2083834824765597`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.9438094531474124`", ",", "3.128793407540133`", ",", 
        RowBox[{"-", "0.2819901441720054`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.071520149433229`", ",", "3.286006454433647`", ",", 
        RowBox[{"-", "0.07739707716449973`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.1100322545853825`", ",", "2.1976141752597034`", ",", 
        "2.1971062397669767`", ",", "3.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.9358352858220784`", ",", "1.0200026398661606`", ",", 
        RowBox[{"-", "0.196336315185918`"}], ",", "4.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.7346219372162786`", ",", "3.136083948113475`", ",", 
        RowBox[{"-", "0.13994854988134564`"}], ",", "5.`"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "5.124301246425318`", ",", "1.7242720221471672`", ",", 
        "0.12370490166025672`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5.108984923776585`", ",", "1.7927339873144448`", ",", 
        RowBox[{"-", "0.1988526980466111`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "5.226586681378849`", ",", "3.0567046087721135`", ",", 
        "0.28933418767303487`", ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.811808810621304`", ",", "2.8212864007987752`", ",", 
        RowBox[{"-", "0.1454855594148332`"}], ",", "1.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.715450416990778`", ",", "0.9075577258253561`", ",", 
        RowBox[{"-", "0.06889665678613777`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "5.065030076648014`", ",", "2.0067614909133686`", ",", 
        "0.03261895211943122`", ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5.2145796376373355`", ",", "2.9807654799524292`", ",", 
        RowBox[{"-", "0.19051768308435368`"}], ",", "2.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "5.296206860959563`", ",", "2.2783460636039976`", ",", 
        "0.061793413716249246`", ",", "3.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.763816716511807`", ",", "2.781093825003011`", ",", 
        "0.1614807574366388`", ",", "3.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "5.160199871219102`", ",", "0.9339905084194725`", ",", 
        "0.2813888368180497`", ",", "5.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.879279776075314`", ",", "2.869387826885593`", ",", 
        RowBox[{"-", "0.17507847101248808`"}], ",", "6.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5.296945454522656`", ",", "2.7881923225513034`", ",", 
        RowBox[{"-", "0.09276468516093095`"}], ",", "6.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4.946132464019564`", ",", "2.9086690392052574`", ",", 
        "0.13390056684666418`", ",", "6.`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5.056536893262792`", ",", "2.8235492424043116`", ",", 
        RowBox[{"-", "0.18554146001347183`"}], ",", "7.`"}], "}"}]}], "}"}]}],
    "}"}], "\[LeftDoubleBracket]", 
  RowBox[{"All", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  "\[RightDoubleBracket]"}]], "Output",
 CellChangeTimes->{{3.7165438784290247`*^9, 
  3.716543896841592*^9}},ExpressionUUID->"7184c139-8292-4b7a-83e1-\
1f7c8b15b55c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tmp"], "Input",
 CellChangeTimes->{{3.7165440085330067`*^9, 
  3.716544009341234*^9}},ExpressionUUID->"82a4219a-bd94-49b1-a027-\
990bd2cb34bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.2411403191812749`", ",", "0.25609677174681145`", ",", 
       "2.7398348629682543`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9993221304063384`", ",", "0.9862368401458763`", ",", 
       "0.06550669375591267`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1893264011310947`", ",", "0.24116876543277388`", ",", 
       "2.730075072735792`", ",", "2.`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.7381641904134377`", ",", "1.7828287795977764`", ",", 
       "1.9027702131600002`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.726576007397906`", ",", "3.078608122032354`", ",", 
       RowBox[{"-", "0.010314578634769811`"}], ",", "6.`"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.147898453535728`", ",", "0.26282679377636486`", ",", 
       RowBox[{"-", "0.15154855848621251`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.098713076351939`", ",", "0.24817425392165338`", ",", 
       RowBox[{"-", "0.2868099941661333`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.772136971742471`", ",", 
       RowBox[{"-", "0.176289553971678`"}], ",", 
       RowBox[{"-", "0.05518547025055087`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.8483338461837917`", ",", "0.22899473581390262`", ",", 
       "0.08034681003978505`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.034019414422681`", ",", 
       RowBox[{"-", "0.15432303597080754`"}], ",", "0.13713914781551506`", 
       ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.0059356460862983`", ",", 
       RowBox[{"-", "0.26887516183256577`"}], ",", "3.1223994355026594`", ",",
        "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7410346774302985`", ",", "1.2678142496268123`", ",", 
       RowBox[{"-", "0.22011582904178995`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2778115414948434`", ",", "1.0478633792131142`", ",", 
       RowBox[{"-", "0.2594335889593615`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.2586840701472726`", ",", "0.9429340736238908`", ",", 
       "0.21713948850624498`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.976883783833081`", ",", "1.2759210828165055`", ",", 
       "0.09331290929346647`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.1117894381457694`", ",", "1.1125298331041553`", ",", 
       "3.1506921052207644`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.151492289674148`", ",", "1.7986510546715104`", ",", 
       "0.16966366963739254`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1342470209571487`", ",", "1.9056915703871542`", ",", 
       RowBox[{"-", "0.2987300193198841`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.77114441904933`", ",", "1.8276717112547771`", ",", 
       RowBox[{"-", "0.09867796542319818`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.278378106467689`", ",", 
       RowBox[{"-", "0.03305642319334823`"}], ",", "0.07301793664767764`", 
       ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9688715628241003`", ",", 
       RowBox[{"-", "0.282588928532`"}], ",", "1.2331043337932979`", ",", 
       "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7152231313780675`", ",", "1.0501349385060113`", ",", 
       "0.022562895614427814`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7421023860227747`", ",", "1.0991649423981522`", ",", 
       "1.75299851134264`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.227779854109748`", ",", "2.0913328634193444`", ",", 
       "3.179816986453785`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7998967330377567`", ",", "2.143182123790257`", ",", 
       "3.144938494955589`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.9004579077025823`", ",", "2.702558993668508`", ",", 
       "1.9308954857382024`", ",", "3.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.853573686137913`", ",", "2.820457775601651`", ",", 
       "0.025983537838989657`", ",", "7.`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.7731051673855895`", ",", "0.2849526339080841`", ",", 
       "2.787217457027537`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.748055809001736`", ",", "0.771229530948565`", ",", 
       "0.11666867814725768`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.880903130879871`", ",", "1.2419531774110193`", ",", 
       "0.2624698652013018`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.059027274576277`", ",", "0.7993067396390194`", ",", 
       "0.29219444397113326`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.153893687683476`", ",", "1.1109204316742272`", ",", 
       "0.06937280259890688`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.2609918306071`", ",", "0.9173040237258212`", ",", 
       "0.03345186156399871`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.2854993288577425`", ",", "1.091176748886817`", ",", 
       "3.04436156760989`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.004604368548388`", ",", "1.0899402881745996`", ",", 
       "2.8258861854995634`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8853633496641127`", ",", "1.0692257517125403`", ",", 
       "2.8603187527550995`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.076898653274342`", ",", "2.0899430940953354`", ",", 
       RowBox[{"-", "0.10800516288079187`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7740623971110927`", ",", "2.1776934704173216`", ",", 
       RowBox[{"-", "0.20058489656010592`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.036473963358761`", ",", "1.8690180475443277`", ",", 
       "0.16618997100935506`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8346478628610963`", ",", "2.1562580588447195`", ",", 
       "0.2801292695607138`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.888619838980041`", ",", "1.8299612930658689`", ",", 
       "0.9579852754079414`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.156035098436455`", ",", "3.215446160212582`", ",", 
       RowBox[{"-", "0.10655062045805408`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.225037204111416`", ",", 
       RowBox[{"-", "0.2906914926441565`"}], ",", 
       RowBox[{"-", "0.16546243842266772`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.037816207113532`", ",", "0.8376947063747792`", ",", 
       RowBox[{"-", "0.021343307089862984`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.121141579984353`", ",", "1.0988805859287214`", ",", 
       "0.24060413194270525`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.033869085503338`", ",", "0.9233632106793583`", ",", 
       RowBox[{"-", "0.2627312072342757`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.735436567641762`", ",", "1.0478134854494245`", ",", 
       "3.024142299992349`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.231811643030337`", ",", "1.9376010772331562`", ",", 
       "0.2754226785520544`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.71458432817967`", ",", "1.742566568987416`", ",", 
       RowBox[{"-", "0.21693682816847304`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.773640796760587`", ",", "2.1754311329436993`", ",", 
       RowBox[{"-", "0.24078926571228187`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.8325456963267364`", ",", "2.1550833448329616`", ",", 
       "0.15885834097254214`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.028421710757484`", ",", "3.022320514621213`", ",", 
       "0.04483314368470703`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.7386230433716836`", ",", "2.8740325696181164`", ",", 
       "0.0713222003091577`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.9392057975739583`", ",", "1.8278334446254036`", ",", 
       "2.260956936851511`", ",", "3.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.893084022438004`", ",", "0.7213057700569405`", ",", 
       RowBox[{"-", "0.1830435167098784`"}], ",", "4.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3.751924375286334`", ",", "3.2349958352273354`", ",", 
       "0.12065787889097712`", ",", "5.`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4.773703506491292`", ",", "2.0098469423263485`", ",", 
       RowBox[{"-", "0.28950906735618054`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.763348167296017`", ",", "1.977234094996924`", ",", 
       RowBox[{"-", "0.07249232648782888`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.290646341583675`", ",", "3.2798189308030787`", ",", 
       "0.14363671418574864`", ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.291707234635796`", ",", "2.7794715680226836`", ",", 
       RowBox[{"-", "0.18676966813194473`"}], ",", "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.243683858022772`", ",", "1.2894429835781414`", ",", 
       "0.033410080971112865`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.989283564354731`", ",", "2.1352992491336256`", ",", 
       "0.037423765817142685`", ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2452314329183825`", ",", "2.9160724452948914`", ",", 
       RowBox[{"-", "0.2439438586922542`"}], ",", "2.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.089898906220606`", ",", "1.7210400260065368`", ",", 
       "0.17307925722071738`", ",", "3.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5.172213887507208`", ",", "3.0817027362373866`", ",", 
       "0.2934784999038669`", ",", "3.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.898624822535125`", ",", "1.11142298791939`", ",", 
       "0.28171767157921423`", ",", "5.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.828639707048482`", ",", "3.246433812254539`", ",", 
       RowBox[{"-", "0.18214245739536794`"}], ",", "6.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4.798291586386805`", ",", "2.9572217841874995`", ",", 
       "0.04551932941856063`", ",", "6.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1037746570436235`", ",", "2.827603621215503`", ",", 
       RowBox[{"-", "0.06851305285768372`"}], ",", "6.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.171609100266673`", ",", "2.92807014466429`", ",", 
       RowBox[{"-", "0.012234146596474593`"}], ",", "7.`"}], "}"}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.7165440097588787`*^9},ExpressionUUID->"f12ba1f4-b527-4ad5-aa6d-\
22cda9e1e6a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tmp", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.716544022218274*^9, 
  3.716544038132525*^9}},ExpressionUUID->"a33bb2fb-119e-483b-9523-\
b169a9903717"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.2411403191812749`", ",", "0.9993221304063384`", ",", 
     "1.1893264011310947`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7381641904134377`", ",", "1.726576007397906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.147898453535728`", ",", "3.098713076351939`", ",", 
     "2.772136971742471`", ",", "2.8483338461837917`", ",", 
     "3.034019414422681`", ",", "3.0059356460862983`", ",", 
     "2.7410346774302985`", ",", "3.2778115414948434`", ",", 
     "3.2586840701472726`", ",", "2.976883783833081`", ",", 
     "3.1117894381457694`", ",", "3.151492289674148`", ",", 
     "3.1342470209571487`", ",", "2.77114441904933`", ",", 
     "3.278378106467689`", ",", "2.9688715628241003`", ",", 
     "2.7152231313780675`", ",", "2.7421023860227747`", ",", 
     "3.227779854109748`", ",", "2.7998967330377567`", ",", 
     "2.9004579077025823`", ",", "2.853573686137913`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.7731051673855895`", ",", "3.748055809001736`", ",", 
     "3.880903130879871`", ",", "4.059027274576277`", ",", 
     "4.153893687683476`", ",", "4.2609918306071`", ",", 
     "4.2854993288577425`", ",", "4.004604368548388`", ",", 
     "3.8853633496641127`", ",", "4.076898653274342`", ",", 
     "3.7740623971110927`", ",", "4.036473963358761`", ",", 
     "3.8346478628610963`", ",", "3.888619838980041`", ",", 
     "4.156035098436455`", ",", "4.225037204111416`", ",", 
     "4.037816207113532`", ",", "4.121141579984353`", ",", 
     "4.033869085503338`", ",", "3.735436567641762`", ",", 
     "4.231811643030337`", ",", "3.71458432817967`", ",", 
     "3.773640796760587`", ",", "3.8325456963267364`", ",", 
     "4.028421710757484`", ",", "3.7386230433716836`", ",", 
     "3.9392057975739583`", ",", "3.893084022438004`", ",", 
     "3.751924375286334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.773703506491292`", ",", "4.763348167296017`", ",", 
     "5.290646341583675`", ",", "5.291707234635796`", ",", 
     "5.243683858022772`", ",", "4.989283564354731`", ",", 
     "5.2452314329183825`", ",", "5.089898906220606`", ",", 
     "5.172213887507208`", ",", "4.898624822535125`", ",", 
     "4.828639707048482`", ",", "4.798291586386805`", ",", 
     "5.1037746570436235`", ",", "5.171609100266673`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.716544028063301*^9, 
  3.7165440386038*^9}},ExpressionUUID->"d1b508c0-b2dd-483e-9052-095229a58e79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"catLabels", "[", 
  RowBox[{"xls1", ",", " ", "\"\<AQ\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.716544620034342*^9, 
  3.7165446309365377`*^9}},ExpressionUUID->"b402843d-d1da-4d95-87ab-\
eb71fed547f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1 - 3\"\>", ",", "\<\"4 - 8\"\>", ",", "\<\"9 - 12\"\>", 
   ",", "\<\"13 - 15\"\>", ",", "\<\"16 - 20\"\>", 
   ",", "\<\"More than 20\"\>", ",", "\<\"I do not know\"\>", 
   ",", "\<\"n/a\"\>", ",", "\<\"other\"\>"}], "}"}]], "Output",
 CellChangeTimes->{
  3.716544631245977*^9},ExpressionUUID->"5b5a68d3-ba8c-49ab-b02a-\
8227465eff59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xls1", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", " ", 
      RowBox[{"tdCat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "]"}], "]"}], " ", "//", 
   "TableForm"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7166968775629387`*^9, 3.7166969079534473`*^9}, {
  3.716696995449448*^9, 
  3.716697001061747*^9}},ExpressionUUID->"531784b9-d8cd-4701-92ce-\
d70716e4ae66"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"66.`"},
     {"66.`"},
     {"66.`"},
     {"66.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.716696887043885*^9, 3.7166969083689413`*^9}, {
  3.716696995664329*^9, 
  3.716697001248208*^9}},ExpressionUUID->"e215cf64-a8a0-48fb-a4e5-\
9a61b2df5982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"tdCat", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.7166969828936234`*^9},ExpressionUUID->"1ff28aa5-f27c-4cb1-b9e8-\
15414548605d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"207", ",", "208", ",", "209", ",", "210"}], "}"}]], "Output",
 CellChangeTimes->{
  3.716696983244813*^9},ExpressionUUID->"2d12de1c-da23-4c7c-b632-\
ef31406356e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tdCat", " ", "//", "Flatten"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.7166970154725933`*^9, 
  3.716697023353011*^9}},ExpressionUUID->"97a8ef10-ccb8-43aa-b3bd-\
70411de95120"],

Cell[BoxData["45"], "Output",
 CellChangeTimes->{{3.716697019727515*^9, 
  3.716697023688624*^9}},ExpressionUUID->"0144b152-fdf3-4aa3-a190-\
c51e1ebf0e9c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.726478269079864*^9, 
  3.726478287206951*^9}},ExpressionUUID->"6c3f44be-02c0-427f-9b27-\
96b78928b739"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", " ", "=", 
   RowBox[{"{", 
    RowBox[{
    "24", ",", "1", ",", "3", ",", "2", ",", "2", ",", "4", ",", "3", ",", 
     "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"f1", " ", "=", " ", 
  RowBox[{"DistributionChart", "[", 
   RowBox[{"p", ",", 
    RowBox[{"ChartElementFunction", "\[Rule]", "\"\<HistogramDensity\>\""}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f2", " ", "=", " ", 
  RowBox[{"BoxWhiskerChart", "[", "p", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7264782970108023`*^9, 3.726478426529995*^9}, {
  3.726478512257536*^9, 
  3.726478512597065*^9}},ExpressionUUID->"77f04158-a535-47d1-9475-\
d70b483f54e1"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{-0.19605693430634064`, -0.15000000000000013`}, {
     2.1960569343063403`, 25.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9215772262774639, 0}, {1.078422773722536, 2}, 
                 "RoundingRadius" -> 0], "1.`"], 
               Annotation[#, 1., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.8039430656936597, 2}, {
                 1.1960569343063403`, 4}, "RoundingRadius" -> 0], "4.`"], 
               Annotation[#, 4., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.8823658394161957, 4}, {
                 1.1176341605838043`, 6}, "RoundingRadius" -> 0], "2.`"], 
               Annotation[#, 2., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                RectangleBox[{0.9875, 6}, {1.0125, 8}, "RoundingRadius" -> 0],
                 "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 8}, {1.0125, 10}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 10}, {1.0125, 12}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 12}, {1.0125, 14}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 14}, {1.0125, 16}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 16}, {1.0125, 18}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 18}, {1.0125, 20}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 20}, {1.0125, 22}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9875, 22}, {1.0125, 24}, "RoundingRadius" -> 
                 0], "0.`"], Annotation[#, 0., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9215772262774639, 24}, {
                 1.078422773722536, 26}, "RoundingRadius" -> 0], "1.`"], 
               Annotation[#, 1., "Tooltip"]& ]}}], 
           Annotation[#, {{0.8039430656936596, 1.1960569343063403`}, {0, 26}},
             "BoundingBox"]& ]},
         ImageSizeCache->{{160.33839510974667`, 
          212.16160489025333`}, {-98.85436454378303, 92.66790671853154}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "24"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 24}, {
            Style["75%", Bold], 4}, {
            Style["median", Bold], 3}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{}, {}}, {}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.8039430656936596, 1},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.8039430656936596, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      1.1960569343063403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.8039430656936596, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      1.1960569343063403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
     0.8039430656936596, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     1.1960569343063403`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.726478344541971*^9, 3.7264784276679792`*^9}, 
   3.726478513070879*^9},ExpressionUUID->"145e6ceb-f262-4a05-952a-\
1586cd262436"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{-0.19605693430634064`, -0.15000000000000013`}, {
     2.1960569343063403`, 25.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], CapForm[None], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{0.8039430656936596, 4}, {1.1960569343063403`, 4}, {
              1.1960569343063403`, 2}, {
              0.8039430656936596, 2}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             GrayLevel[1], 
             
             LineBox[{{1.1960569343063403`, 3}, {
               0.8039430656936597, 3}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{1., 2}, {1., 1}}, {{1., 4}, {1., 24}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{1.0980284671531702`, 1}, {0.9019715328468298, 1}}, {{
                1.0980284671531702`, 24}, {0.9019715328468298, 24}}}]}, {}}]},
         
         ImageSizeCache->{{158.5857864376269, 
          212.4142135623731}, {-91.4142135623731, 86.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "24"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 24}, {
            Style["75%", Bold], 4}, {
            Style["median", Bold], 3}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{}, {}}, {}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7843373722630256, -0.15000000000000013`},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.8039430656936596, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      1.1960569343063403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.8039430656936596, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      1.1960569343063403`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
     0.8039430656936596, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     1.1960569343063403`, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.726478344541971*^9, 3.7264784276679792`*^9}, 
   3.7264785131129*^9},ExpressionUUID->"23fa4775-007a-4677-9400-cc42981f54ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dd", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"data", " ", "=", " ", 
          RowBox[{"xls1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"7", ";;", ";;", "1"}], ",", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"p1", " ", "=", " ", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"Map", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Median", "[", " ", 
                RowBox[{"#", " ", "/.", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
                   RowBox[{"\"\<n/a\>\"", " ", "\[Rule]", " ", "Nothing"}]}], 
                  "}"}]}], "]"}], "&"}], ",", "data"}], "]"}], " ", "/.", " ", 
            RowBox[{
             RowBox[{"Median", "[", 
              RowBox[{"{", "}"}], "]"}], " ", "\[Rule]", " ", "Nothing"}]}], 
           "]"}]}]}], "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "dd", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"BoxWhiskerChart", "[", 
    RowBox[{"dd", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\"\<MedianMarker\>\"", ",", " ", "Thick"}], "}"}], "}"}], ",", 
     RowBox[{"ChartLabels", "\[Rule]", 
      RowBox[{"lbl", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", " ", 
   RowBox[{"DistributionChart", "[", 
    RowBox[{"dd", ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<HistogramDensity\>\""}], 
     ",", 
     RowBox[{"ChartLabels", "\[Rule]", 
      RowBox[{"lbl", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"DistributionChart", "[", 
    RowBox[{"dd", ",", 
     RowBox[{"ChartLabels", "\[Rule]", 
      RowBox[{"lbl", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7264785291082697`*^9, 3.7264785734916058`*^9}, {
  3.726478645584193*^9, 3.7264788559196367`*^9}, {3.726478897512541*^9, 
  3.726479020882243*^9}, {3.7264790543098907`*^9, 3.726479134014319*^9}, {
  3.726479172559907*^9, 3.72647919233587*^9}, {3.7264792231858587`*^9, 
  3.726479396135051*^9}, {3.726498286963263*^9, 3.72649829252948*^9}, {
  3.726498328835491*^9, 
  3.726498330488309*^9}},ExpressionUUID->"f8ba45fd-8942-43c3-b671-\
7fa78709c13c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "1", ",", "3", ",", "2", ",", "3", ",", "2", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "1", ",", "1", ",", "2", ",", "2", 
     ",", "1", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "4", 
     ",", "2", ",", "4", ",", "3", ",", "2", ",", "2", ",", "1", ",", "2", 
     ",", "3", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", 
     ",", "2", ",", "2", ",", "1", ",", "3", ",", "2", ",", "2", ",", "2", 
     ",", "3", ",", "2", ",", "2", ",", "1", ",", "2", ",", "3", ",", "2", 
     ",", "2", ",", "2", ",", "4", ",", "3", ",", "2", ",", "3", ",", "2", 
     ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "3", ",", "3", 
     ",", "4", ",", "3", ",", "1", ",", "4", ",", "2", ",", "1", ",", "1", 
     ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3", ",", "1", ",", "1",
      ",", "2", ",", "1", ",", "3", ",", "1", ",", "3", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2", 
     ",", "2", ",", "3", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", 
     ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "3", 
     ",", "2", ",", "1", ",", "1", ",", "3", ",", "2", ",", "4", ",", "3", 
     ",", "2", ",", "3", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", 
     ",", "1", ",", "2", ",", "1", ",", "3", ",", "1", ",", "2", ",", "2", 
     ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "2", ",", "3", ",", "3",
      ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", 
     ",", "2", ",", "2", ",", "3", ",", "3", ",", "1", ",", "2", ",", "2", 
     ",", "1", ",", "2", ",", "1", ",", "2", ",", "3", ",", "2", ",", "3", 
     ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2", 
     ",", "1", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", 
     ",", "3", ",", "2", ",", "3", ",", "3", ",", "1", ",", "2", ",", "3", 
     ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "4", ",", "4", ",", "3", ",", "2", ",", "3", ",", "3",
      ",", "3", ",", "4", ",", "4", ",", "2", ",", "3", ",", "3", ",", "4", 
     ",", "2", ",", "4", ",", "4", ",", "4", ",", "3", ",", "2", ",", "2", 
     ",", "3", ",", "4", ",", "1", ",", "2", ",", "2", ",", "3", ",", "2", 
     ",", "2", ",", "4", ",", "2", ",", "4", ",", "3", ",", "3", ",", "3", 
     ",", "3", ",", "3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "4", 
     ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "1", ",", "4", 
     ",", "4", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", 
     ",", "4", ",", "3", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.726478664727997*^9, {3.7264787219591722`*^9, 3.726478748529414*^9}, {
   3.7264787844403057`*^9, 3.726478856394908*^9}, {3.726478901545351*^9, 
   3.726478949831625*^9}, {3.7264789940375853`*^9, 3.7264790212193317`*^9}, 
   3.72647905486415*^9, {3.726479094010704*^9, 3.72647913450906*^9}, {
   3.726479179927023*^9, 3.726479249411415*^9}, {3.7264792847558928`*^9, 
   3.726479319172577*^9}, {3.726479357293377*^9, 3.72647939664084*^9}, {
   3.7264982940315332`*^9, 
   3.7264983311110973`*^9}},ExpressionUUID->"0cf45e96-c316-4cdb-9e31-\
de466ca43512"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], CapForm[None], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            PolygonBox[
             
             NCache[{{0.7312248802544821, 3}, {1.268775119745518, 3}, {
               1.268775119745518, 
                Rational[5, 4]}, {0.7312248802544821, 
                Rational[5, 4]}}, {{0.7312248802544821, 3}, {
               1.268775119745518, 3}, {1.268775119745518, 1.25}, {
               0.7312248802544821, 1.25}}]], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             Thickness[Large], 
             LineBox[{{1.268775119745518, 2}, {0.7312248802544821, 2}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[
              NCache[{{{1., 
                  Rational[5, 4]}, {1., 1}}, {{1., 3}, {1., 4}}}, {{{1., 
                 1.25}, {1., 1}}, {{1., 3}, {1., 4}}}]]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{1.134387559872759, 1}, {0.865612440127241, 1}}, {{
                1.134387559872759, 4}, {0.865612440127241, 4}}}]}, {}}]},
         ImageSizeCache->{{49.58578643762691, 
          94.4142135623731}, {-96.41421356237309, 79.41421356237309}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], 
             FractionBox["5", "4"]}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 
            Rational[5, 4]}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{1.731224880254482, 2}, {2.268775119745518, 2}, {
              2.268775119745518, 1}, {
              1.731224880254482, 1}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             Thickness[Large], 
             
             LineBox[{{2.268775119745518, 2}, {
               1.7312248802544818`, 2}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{2., 1}, {2., 1}}, {{2., 2}, {2., 4}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{2.134387559872759, 1}, {1.865612440127241, 1}}, {{
                2.134387559872759, 4}, {1.865612440127241, 4}}}]}, {}}]},
         ImageSizeCache->{{126.5857864376269, 
          171.4142135623731}, {-96.4142135623731, 79.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 2}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 1}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{2.7312248802544823`, 3}, {3.268775119745518, 3}, {
              3.268775119745518, 2}, {
              2.7312248802544823`, 2}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             Thickness[Large], 
             LineBox[{{3.268775119745518, 2}, {2.731224880254482, 2}}]}, {}, {
            
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{3., 2}, {3., 1}}, {{3., 3}, {3., 3}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{3.134387559872759, 1}, {2.865612440127241, 1}}, {{
                3.134387559872759, 3}, {2.865612440127241, 3}}}]}, {}}]},
         ImageSizeCache->{{203.5857864376269, 
          248.4142135623731}, {-39.41421356237311, 79.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 3}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            PolygonBox[
             NCache[{{3.7312248802544823`, 
                Rational[7, 2]}, {4.268775119745518, 
                Rational[7, 2]}, {4.268775119745518, 2}, {
               3.7312248802544823`, 2}}, {{3.7312248802544823`, 3.5}, {
               4.268775119745518, 3.5}, {4.268775119745518, 2}, {
               3.7312248802544823`, 2}}]], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             Thickness[Large], 
             LineBox[{{4.268775119745518, 3}, {3.731224880254482, 3}}]}, {}, {
            
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[
              NCache[{{{4., 2}, {4., 1}}, {{4., 
                  Rational[7, 2]}, {4., 4}}}, {{{4., 2}, {4., 1}}, {{4., 
                 3.5}, {4., 4}}}]]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{4.134387559872759, 1}, {3.865612440127241, 1}}, {{
                4.134387559872759, 4}, {3.865612440127241, 4}}}]}, {}}]},
         ImageSizeCache->{{280.5857864376269, 
          325.4142135623731}, {-96.4142135623731, 79.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], 
             FractionBox["7", "2"]}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 
            Rational[7, 2]}, {
            Style["median", Bold], 3}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.5543473682799303, 0.85},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{
  3.726478664727997*^9, {3.7264787219591722`*^9, 3.726478748529414*^9}, {
   3.7264787844403057`*^9, 3.726478856394908*^9}, {3.726478901545351*^9, 
   3.726478949831625*^9}, {3.7264789940375853`*^9, 3.7264790212193317`*^9}, 
   3.72647905486415*^9, {3.726479094010704*^9, 3.72647913450906*^9}, {
   3.726479179927023*^9, 3.726479249411415*^9}, {3.7264792847558928`*^9, 
   3.726479319172577*^9}, {3.726479357293377*^9, 3.72647939664084*^9}, {
   3.7264982940315332`*^9, 
   3.726498331256995*^9}},ExpressionUUID->"d63903b5-0868-4ceb-ba31-\
de15cb51f4f2"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.8506804890302678, 0.5}, {1.1493195109697323`, 
                 1.5}, "RoundingRadius" -> 0], "19.`"], 
               Annotation[#, 19., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.7312248802544821, 1.5}, {1.268775119745518, 
                 2.5}, "RoundingRadius" -> 0], "34.`"], 
               Annotation[#, 34., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.882535318037144, 2.5}, {1.117464681962856, 
                 3.5}, "RoundingRadius" -> 0], "15.`"], 
               Annotation[#, 15., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9462449760508964, 3.5}, {1.0537550239491036`, 
                 4.5}, "RoundingRadius" -> 0], "7.`"], 
               Annotation[#, 7., "Tooltip"]& ]}}], 
           Annotation[#, {{0.7312248802544821, 1.268775119745518}, {0.5, 
            4.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{43.47829444516244, 
          86.95645515441268}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 1}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.7312248802544818`, 0.5}, {2.268775119745518, 
                 1.5}, "RoundingRadius" -> 0], "33.`"], 
               Annotation[#, 33., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.7916992821972235`, 1.5}, {2.2083007178027767`,
                  2.5}, "RoundingRadius" -> 0], "24.`"], 
               Annotation[#, 24., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.872331818120879, 2.5}, {2.127668181879121, 
                 3.5}, "RoundingRadius" -> 0], "12.`"], 
               Annotation[#, 12., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.9462449760508964`, 3.5}, {2.053755023949104, 
                 4.5}, "RoundingRadius" -> 0], "1.`"], 
               Annotation[#, 1., "Tooltip"]& ]}}], 
           Annotation[#, {{1.731224880254482, 2.268775119745518}, {0.5, 4.5}},
             "BoundingBox"]& ]},
         ImageSizeCache->{{122.50004457863734`, 
          165.97820528788765`}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 2}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 1}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.946244976050896, 0.5}, {3.053755023949104, 
                 1.5}, "RoundingRadius" -> 0], "11.`"], 
               Annotation[#, 11., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.731224880254482, 1.5}, {3.268775119745518, 
                 2.5}, "RoundingRadius" -> 0], "33.`"], 
               Annotation[#, 33., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.8973767724608024`, 2.5}, {3.1026232275391976`,
                  3.5}, "RoundingRadius" -> 0], "16.`"], 
               Annotation[#, 16., "Tooltip"]& ]}}], 
           Annotation[#, {{2.7312248802544823`, 3.268775119745518}, {0.5, 
            3.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{201.5217947121123, 
          244.99995542136259`}, {-58.099208256275745`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 3}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.946244976050896, 0.5}, {4.053755023949104, 
                 1.5}, "RoundingRadius" -> 0], "2.`"], 
               Annotation[#, 2., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.780093083844576, 1.5}, {4.2199069161554235`, 
                 2.5}, "RoundingRadius" -> 0], "19.`"], 
               Annotation[#, 19., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.731224880254482, 2.5}, {4.268775119745518, 
                 3.5}, "RoundingRadius" -> 0], "24.`"], 
               Annotation[#, 24., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.8191876467166517`, 3.5}, {4.180812353283349, 
                 4.5}, "RoundingRadius" -> 0], "15.`"], 
               Annotation[#, 15., "Tooltip"]& ]}}], 
           Annotation[#, {{3.7312248802544823`, 4.268775119745518}, {0.5, 
            4.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{280.54354484558723`, 
          324.02170555483747`}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 3}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7312248802544821, 1},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{
  3.726478664727997*^9, {3.7264787219591722`*^9, 3.726478748529414*^9}, {
   3.7264787844403057`*^9, 3.726478856394908*^9}, {3.726478901545351*^9, 
   3.726478949831625*^9}, {3.7264789940375853`*^9, 3.7264790212193317`*^9}, 
   3.72647905486415*^9, {3.726479094010704*^9, 3.72647913450906*^9}, {
   3.726479179927023*^9, 3.726479249411415*^9}, {3.7264792847558928`*^9, 
   3.726479319172577*^9}, {3.726479357293377*^9, 3.72647939664084*^9}, {
   3.7264982940315332`*^9, 
   3.726498331365025*^9}},ExpressionUUID->"9693774a-02dd-4c03-a54b-\
4ece36154584"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GeometricTransformationBox[
           PolygonBox[CompressedData["
1:eJxlmndYzn3499t71x2yIkIos0icdtZNkpVCyMoe2dlKkVVWkcpKRQrtzg9S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            "]], {{{0.503463218256006, 0.}, {0., -1.}}, {
            1., 0.}}]},
         ImageSizeCache->{{40.7341231179734, 
          90.00711005171372}, {-109.82533661403703`, 90.65327676794273}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 1}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GeometricTransformationBox[
           PolygonBox[CompressedData["
1:eJxlmnlUzW20xyt1musUil7iNc9CJNMmyTyGyFjGzJE5KSWEkEoZU1FCEUJi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            "]], {{{
            0.4096921922050918, 0.}, {0., -1.}}, {2., 0.}}]},
         ImageSizeCache->{{116.37637165822693`, 
          171.94158641151608`}, {-96.06464330502695, 90.89258345893262}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 2}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 1}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GeometricTransformationBox[
           PolygonBox[CompressedData["
1:eJxlmndYzn/Ux9s7K1t2ZWeTioOyiqyQXXbGL7ISIhHZElKyy15JGeV8Utrl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            "]], {{{0.3261525804401251, 0.}, {
            0., -1.}}, {3., 0.}}]},
         ImageSizeCache->{{195.51854046643393`, 
          251.2017552680499}, {-68.06464330502698, 84.89258345893262}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 3}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 2}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GeometricTransformationBox[
           PolygonBox[CompressedData["
1:eJxlm3dYz3/099t7ZxfZhYzIyDoKKUIykuydkZTMJEqSJHuUiqTsPeN7XmZ7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            "]], {{{
            0.49656780480718493`, 0.}, {0., -1.}}, {4., 0.}}]},
         ImageSizeCache->{{274.35445530040664`, 
          330.01651327778416`}, {-113.06464330502695`, 80.89258345893262}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "3"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4}, {
            Style["75%", Bold], 3}, {
            Style["median", Bold], 3}, {
            Style["25%", Bold], 2}, {
            Style["min", Bold], 1}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7312248802544821, 1},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Documentation debt\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Architecture debt\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Code debt\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Test debt\"", TraditionalForm], 0}, {0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{
  3.726478664727997*^9, {3.7264787219591722`*^9, 3.726478748529414*^9}, {
   3.7264787844403057`*^9, 3.726478856394908*^9}, {3.726478901545351*^9, 
   3.726478949831625*^9}, {3.7264789940375853`*^9, 3.7264790212193317`*^9}, 
   3.72647905486415*^9, {3.726479094010704*^9, 3.72647913450906*^9}, {
   3.726479179927023*^9, 3.726479249411415*^9}, {3.7264792847558928`*^9, 
   3.726479319172577*^9}, {3.726479357293377*^9, 3.72647939664084*^9}, {
   3.7264982940315332`*^9, 
   3.726498331467354*^9}},ExpressionUUID->"88e71a2a-7898-4df3-a62e-\
58cfa2bd76b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tdCat", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dd", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"data", " ", "=", " ", 
        RowBox[{"xls1", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"7", ";;", ";;", "1"}], ",", 
           RowBox[{"tdCat", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p1", " ", "=", " ", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{"Map", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Median", "[", " ", 
              RowBox[{"#", " ", "/.", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
                 RowBox[{"\"\<n/a\>\"", " ", "\[Rule]", " ", "Nothing"}]}], 
                "}"}]}], "]"}], "&"}], ",", "data"}], "]"}], " ", "/.", " ", 
          RowBox[{
           RowBox[{"Median", "[", 
            RowBox[{"{", "}"}], "]"}], " ", "\[Rule]", " ", "Nothing"}]}], 
         "]"}]}]}], "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"tdCat", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "dd", "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"a", " ", "=", " ", 
    RowBox[{"DistributionChart", "[", 
     RowBox[{"dd", ",", 
      RowBox[{"ChartElementFunction", "\[Rule]", "\"\<HistogramDensity\>\""}],
       ",", 
      RowBox[{"ChartLabels", "\[Rule]", 
       RowBox[{"lbl", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
      RowBox[{"GridLines", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"None", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Median", "[", "#", "]"}], "&"}], ",", " ", "dd"}], "]"}], 
     " ", ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Medium"}], "}"}]}], ",", " ", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "b"}], "]"}]}], "Input",
 CellChangeTimes->{{3.726479508200038*^9, 3.726479528416462*^9}, {
  3.726479566398498*^9, 3.726479581765564*^9}, {3.726498941801029*^9, 
  3.7264989605029697`*^9}, {3.726543264177453*^9, 3.726543279093985*^9}, {
  3.7265482984937553`*^9, 3.7265483808036203`*^9}, {3.726548416273107*^9, 
  3.726548469958413*^9}, {3.726548576519368*^9, 
  3.726548697758132*^9}},ExpressionUUID->"1e40c5ec-cb4a-4bd4-9b8f-\
4de78e4b866f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"124", ",", "213", ",", "262"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"122", ",", "260", ",", "211"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", "283", ",", "261", ",", "123", ",", "212"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"280", ",", "125", ",", "110", ",", "263", ",", "214"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", "285", ",", "286"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"104", ",", "119", ",", "279"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7264795291385508`*^9, {3.7264795688052588`*^9, 3.72647958209662*^9}, {
   3.726498945855384*^9, 3.726498960942176*^9}, 3.726543279974636*^9, {
   3.7265483027756357`*^9, 3.726548323408285*^9}, {3.7265483570337677`*^9, 
   3.726548381735434*^9}, {3.7265484326750317`*^9, 3.726548438030068*^9}, {
   3.726548583589344*^9, 
   3.726548698178643*^9}},ExpressionUUID->"8770c8e3-13ec-43cf-bdab-\
d4df95c19292"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1",
      ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", 
     ",", "2", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "2", 
     ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "3", ",", "2", ",", "2", ",", "3", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", 
     ",", "2", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "4", ",", "3", ",", "3", ",", "3",
      ",", "1", ",", "4", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2", 
     ",", "1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3", 
     ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "2", ",", "3", ",", "1", ",", "1", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "1", ",", "1", ",", "3", ",", "2", ",", "2", 
     ",", "2", ",", "1", ",", "2", ",", "3", ",", "4", ",", "1", ",", "3", 
     ",", "3", ",", "2", ",", "1", ",", "2", ",", "3", ",", "2", ",", "2", 
     ",", "1", ",", "3", ",", "3", ",", "2", ",", "4", ",", "3", ",", "1", 
     ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "1", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2",
      ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", 
     ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", 
     ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "2", ",", "2", 
     ",", "2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", 
     ",", "2", ",", "2", ",", "1", ",", "2", ",", "3", ",", "1", ",", "3", 
     ",", "2", ",", "3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "3", 
     ",", "2", ",", "1", ",", "1", ",", "1", ",", "3", ",", "2", ",", "2", 
     ",", "2", ",", "1", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "4", ",", "2", ",", "2",
      ",", "3", ",", "1", ",", "1", ",", "3", ",", "2", ",", "1", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "4", ",", "3", 
     ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "2", ",", "1", 
     ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", 
     ",", "3", ",", "1", ",", "1", ",", "3", ",", "2", ",", "2", ",", "2", 
     ",", "1", ",", "3", ",", "2", ",", "1", ",", "3", ",", "1", ",", "3", 
     ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2", 
     ",", "1", ",", "2", ",", "4", ",", "1", ",", "2", ",", "1", ",", "1", 
     ",", "2", ",", "3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "1", ",", "4", ",", "4", ",", "3", ",", "2", ",", "3", ",", "4",
      ",", "4", ",", "2", ",", "4", ",", "2", ",", "3", ",", "3", ",", "2", 
     ",", "1", ",", "2", ",", "2", ",", "3", ",", "4", ",", "3", ",", "2", 
     ",", "3", ",", "3", ",", "4", ",", "2", ",", "3", ",", "4", ",", "4", 
     ",", "4", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "1", 
     ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "4", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", 
     ",", "3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
     ",", "2", ",", "2", ",", "4", ",", "3", ",", "3", ",", "1", ",", "3", 
     ",", "4", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
     ",", "4", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "1", ",", "2", ",", "4", ",", "4", ",", "3", ",", "4", ",", "2",
      ",", "1", ",", "2", ",", "1", ",", "3", ",", "1", ",", "2", ",", "1", 
     ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "4", ",", "2", 
     ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "1", ",", "2", 
     ",", "4", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "2", ",", "3", ",", "2", ",", "1", 
     ",", "2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", 
     ",", "1", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", 
     ",", "3", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "3", 
     ",", "1", ",", "2", ",", "1", ",", "3", ",", "2", ",", "3", ",", "3", 
     ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7264795291385508`*^9, {3.7264795688052588`*^9, 3.72647958209662*^9}, {
   3.726498945855384*^9, 3.726498960942176*^9}, 3.726543279974636*^9, {
   3.7265483027756357`*^9, 3.726548323408285*^9}, {3.7265483570337677`*^9, 
   3.726548381735434*^9}, {3.7265484326750317`*^9, 3.726548438030068*^9}, {
   3.726548583589344*^9, 
   3.726548698191348*^9}},ExpressionUUID->"2457976f-01b7-40f8-84b3-\
7eb0e142e59c"],

Cell[BoxData[
 GraphicsBox[{{
    {Opacity[0], 
     PointBox[{{0.5327775812627538, 0.85}, {6.467222418737246, 4.15}}]}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.7014054506919505, 0.5}, {1.2985945493080495`,
                   1.5}, "RoundingRadius" -> 0], "43.`"], 
                Annotation[#, 43., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.8563518114139654, 1.5}, {1.1436481885860346`,
                   2.5}, "RoundingRadius" -> 0], "19.`"], 
                Annotation[#, 19., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.9402810901383901, 2.5}, {1.05971890986161, 
                  3.5}, "RoundingRadius" -> 0], "6.`"], 
                Annotation[#, 6., "Tooltip"]& ]}}], 
            Annotation[#, {{0.7014054506919506, 1.2985945493080495`}, {0.5, 
             3.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{51.23686736862706, 
           103.45301311849813`}, {-87.38798932453199, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "3"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 3}, {
             Style["75%", Bold], 2}, {
             Style["median", Bold], 1}, {
             Style["25%", Bold], 1}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.7339794015255559`, 0.5}, {2.266020598474444, 
                  1.5}, "RoundingRadius" -> 0], "23.`"], 
                Annotation[#, 23., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.7014054506919505`, 1.5}, {
                  2.2985945493080493`, 2.5}, "RoundingRadius" -> 0], "26.`"], 
                Annotation[#, 26., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.8099852868039685`, 2.5}, {
                  2.1900147131960317`, 3.5}, "RoundingRadius" -> 0], "16.`"], 
                Annotation[#, 16., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.94028109013839, 3.5}, {2.0597189098616098`, 
                  4.5}, "RoundingRadius" -> 0], "4.`"], 
                Annotation[#, 4., "Tooltip"]& ]}}], 
            Annotation[#, {{1.7014054506919507`, 2.2985945493080497`}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{136.998891271202, 
           189.21503702107307`}, {-166.02508896809672`, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4}, {
             Style["75%", Bold], 3}, {
             Style["median", Bold], 2}, {
             Style["25%", Bold], 1}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.7205155018476654`, 0.5}, {
                  3.2794844981523346`, 1.5}, "RoundingRadius" -> 0], "33.`"], 
                Annotation[#, 33., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.7014054506919507`, 1.5}, {
                  3.2985945493080493`, 2.5}, "RoundingRadius" -> 0], "35.`"], 
                Annotation[#, 35., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.9402810901383902`, 2.5}, {
                  3.0597189098616098`, 3.5}, "RoundingRadius" -> 0], "10.`"], 
                Annotation[#, 10., "Tooltip"]& ]}}], 
            Annotation[#, {{2.7014054506919507`, 3.2985945493080497`}, {0.5, 
             3.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{222.760915173777, 
           274.977060923648}, {-87.38798932453199, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "3"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 3}, {
             Style["75%", Bold], 2}, {
             Style["median", Bold], 2}, {
             Style["25%", Bold], 1}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.7014054506919507`, 0.5}, {4.298594549308049, 
                  1.5}, "RoundingRadius" -> 0], "36.`"], 
                Annotation[#, 36., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.7737920080999627`, 1.5}, {4.226207991900037, 
                  2.5}, "RoundingRadius" -> 0], "26.`"], 
                Annotation[#, 26., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.882371844211981, 2.5}, {4.11762815578802, 
                  3.5}, "RoundingRadius" -> 0], "11.`"], 
                Annotation[#, 11., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.9402810901383902`, 3.5}, {4.05971890986161, 
                  4.5}, "RoundingRadius" -> 0], "3.`"], 
                Annotation[#, 3., "Tooltip"]& ]}}], 
            Annotation[#, {{3.7014054506919507`, 4.298594549308049}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{308.5229390763519, 
           360.739084826223}, {-166.02508896809672`, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4}, {
             Style["75%", Bold], 2}, {
             Style["median", Bold], 2}, {
             Style["25%", Bold], 1}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{4.94028109013839, 0.5}, {5.05971890986161, 
                  1.5}, "RoundingRadius" -> 0], "9.`"], 
                Annotation[#, 9., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{4.701405450691951, 1.5}, {5.298594549308049, 
                  2.5}, "RoundingRadius" -> 0], "28.`"], 
                Annotation[#, 28., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{4.776839863148721, 2.5}, {5.223160136851279, 
                  3.5}, "RoundingRadius" -> 0], "22.`"], 
                Annotation[#, 22., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{4.86484667768162, 3.5}, {5.13515332231838, 
                  4.5}, "RoundingRadius" -> 0], "15.`"], 
                Annotation[#, 15., "Tooltip"]& ]}}], 
            Annotation[#, {{4.701405450691951, 5.298594549308049}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{394.2849629789269, 
           446.50110872879793`}, {-166.02508896809672`, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "3"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4}, {
             Style["75%", Bold], 3}, {
             Style["median", Bold], 2}, {
             Style["25%", Bold], 2}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{5.761124360553561, 0.5}, {6.238875639446439, 
                  1.5}, "RoundingRadius" -> 0], "26.`"], 
                Annotation[#, 26., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{5.701405450691951, 1.5}, {6.298594549308049, 
                  2.5}, "RoundingRadius" -> 0], "33.`"], 
                Annotation[#, 33., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{5.872030907439408, 2.5}, {6.127969092560592, 
                  3.5}, "RoundingRadius" -> 0], "13.`"], 
                Annotation[#, 13., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{5.94028109013839, 3.5}, {6.05971890986161, 
                  4.5}, "RoundingRadius" -> 0], "5.`"], 
                Annotation[#, 5., "Tooltip"]& ]}}], 
            Annotation[#, {{5.701405450691951, 6.298594549308049}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{480.0469868815018, 
           532.2631326313729}, {-166.02508896809672`, 149.52330960616217`}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4}, {
             Style["75%", Bold], 2}, {
             Style["median", Bold], 2}, {
             Style["25%", Bold], 1}, {
             Style["min", Bold], 1}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], 
         "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, \
{}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       LineBox[{{1., 1.}, {2., 2.}, {3., 2.}, {4., 2.}, {5., 2.5}, {6., 
        2.}}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->Medium], {0., 0.}], {{{1., 1.}}, {{2., 2.}}, {{3., 
        2.}}, {{4., 2.}}, {{5., 2.5}}, {{6., 
        2.}}}]}, {}}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7014054506919506, 1},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Attitudes\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Pragmatism\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Communication\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Skills\"", TraditionalForm], 0}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      5., 
       FormBox["\"Resources\"", TraditionalForm], 0}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      6., 
       FormBox["\"Process\"", TraditionalForm], 0}, {0.7014054506919506, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      6.298594549308049, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7014054506919506, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      6.298594549308049, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Attitudes\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Pragmatism\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Communication\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Skills\"", TraditionalForm], 0}, {5., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {5., 
      FormBox["\"Resources\"", TraditionalForm], 0}, {6., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {6., 
      FormBox["\"Process\"", TraditionalForm], 0}, {0.7014054506919506, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     6.298594549308049, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{
  3.7264795291385508`*^9, {3.7264795688052588`*^9, 3.72647958209662*^9}, {
   3.726498945855384*^9, 3.726498960942176*^9}, 3.726543279974636*^9, {
   3.7265483027756357`*^9, 3.726548323408285*^9}, {3.7265483570337677`*^9, 
   3.726548381735434*^9}, {3.7265484326750317`*^9, 3.726548438030068*^9}, {
   3.726548583589344*^9, 
   3.7265486984062023`*^9}},ExpressionUUID->"f510a6dc-29a9-472f-94f5-\
5c5635ab7c1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dd", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"data", " ", "=", " ", 
          RowBox[{"xls1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"7", ";;", ";;", "1"}], ",", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"p1", " ", "=", " ", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"Map", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Median", "[", " ", 
                RowBox[{"#", " ", "/.", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
                   RowBox[{"\"\<n/a\>\"", " ", "\[Rule]", " ", "Nothing"}]}], 
                  "}"}]}], "]"}], "&"}], ",", "data"}], "]"}], " ", "/.", " ", 
            RowBox[{
             RowBox[{"Median", "[", 
              RowBox[{"{", "}"}], "]"}], " ", "\[Rule]", " ", "Nothing"}]}], 
           "]"}]}]}], "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"tdCat", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "dd", "\[IndentingNewLine]", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"BoxWhiskerChart", "[", 
        RowBox[{"dd", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<MedianMarker\>\"", ",", " ", "Thick"}], "}"}], "}"}], 
         ",", 
         RowBox[{"ChartLabels", "\[Rule]", 
          RowBox[{"lbl", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"None", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
        "]"}], ",", "\[IndentingNewLine]", " ", 
       RowBox[{"DistributionChart", "[", 
        RowBox[{"dd", ",", 
         RowBox[{
         "ChartElementFunction", "\[Rule]", "\"\<HistogramDensity\>\""}], ",", 
         RowBox[{"ChartLabels", "\[Rule]", 
          RowBox[{"lbl", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"None", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"DistributionChart", "[", 
        RowBox[{"dd", ",", 
         RowBox[{"ChartLabels", "\[Rule]", 
          RowBox[{"lbl", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
         RowBox[{"GridLines", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"None", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.726479617890025*^9, 
  3.726479632588181*^9}},ExpressionUUID->"bf5c63f1-8652-4201-82ee-\
5a2fcbb6b8b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2", 
     ",", "1", ",", "2", ",", "1", ",", "3", ",", "2", ",", "3", ",", "2", 
     ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", 
     ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "3", 
     ",", "2", ",", "3", ",", "3", ",", "3", ",", "2", ",", "3", ",", "4", 
     ",", "2", ",", "1", ",", "3", ",", "2", ",", "1", ",", "2", ",", "1", 
     ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2", 
     ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2", 
     ",", "2", ",", "2", ",", "1", ",", "2", ",", "3", ",", "4", ",", "2", 
     ",", "1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", 
     ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", 
     ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "3", 
     ",", "1", ",", "2", ",", "4", ",", "3", ",", "3", ",", "3", ",", "4", 
     ",", "2", ",", "1", ",", "3", ",", "2", ",", "1", ",", "2", ",", "1", 
     ",", "4", ",", "2", ",", "3", ",", "2", ",", "1", ",", "1", ",", "3", 
     ",", "2", ",", "2", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.726479633372109*^9},ExpressionUUID->"3b6db709-9fcd-4577-8206-\
b90a5b841100"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3836399216673073, 0.85}, {2.6163600783326926`, 
         4.15}}]}, 
       {RGBColor[0.982864, 0.7431472, 0.3262672], CapForm[None], {}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              GraphicsGroupBox[{Antialiasing -> False, 
                
                PolygonBox[{{0.7754133086869819, 2}, {
                  1.2245866913130181`, 2}, {1.2245866913130181`, 1}, {
                  0.7754133086869819, 1}}], {}, {{}, {}}, {}, {
                 GrayLevel[0], 
                 Thickness[Large], 
                 
                 LineBox[{{1.2245866913130181`, 2}, {
                   0.7754133086869819, 2}}]}, {}, {
                 GrayLevel[0], 
                 GrayLevel[0.5], 
                 LineBox[{{{1., 1}, {1., 1}}, {{1., 2}, {1., 4}}}]}, {
                 GrayLevel[0], 
                 GrayLevel[0.5], 
                 
                 LineBox[{{{1.112293345656509, 1}, {
                    0.8877066543434909, 1}}, {{1.112293345656509, 4}, {
                    0.8877066543434909, 4}}}]}, {}}]},
             
             ImageSizeCache->{{128.5857864376269, 
              223.4142135623731}, {-303.4142135623731, -43.58578643762689}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              GraphicsGroupBox[{Antialiasing -> False, 
                
                PolygonBox[{{1.7754133086869819`, 2}, {
                  2.224586691313018, 2}, {2.224586691313018, 1}, {
                  1.7754133086869819`, 1}}], {}, {{}, {}}, {}, {
                 GrayLevel[0], 
                 Thickness[Large], 
                 
                 LineBox[{{2.224586691313018, 2}, {
                   1.775413308686982, 2}}]}, {}, {
                 GrayLevel[0], 
                 GrayLevel[0.5], 
                 LineBox[{{{2., 1}, {2., 1}}, {{2., 2}, {2., 4}}}]}, {
                 GrayLevel[0], 
                 GrayLevel[0.5], 
                 
                 LineBox[{{{2.112293345656509, 1}, {1.887706654343491, 1}}, {{
                    2.112293345656509, 4}, {1.887706654343491, 4}}}]}, {}}]},
             
             ImageSizeCache->{{332.5857864376269, 
              427.4142135623731}, {-303.4142135623731, -43.58578643762689}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], 
            "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}}, \
{}}, {}}, {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0.70295463955568, 0.85},
      Frame->True,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          1., 
           FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{
          1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
      GridLines->{None, {1, 2, 3, 4}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{{{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         1., 
          FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
         2.224586691313018, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
        Automatic}], {193.5, -116.80842387373012}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212}], InsetBox[
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3836399216673073, 0.85}, {2.6163600783326926`, 
         4.15}}]}, 
       {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[
        0.7]], {}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              TagBox[
               GraphicsGroupBox[{Antialiasing -> False, {
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{0.8702388005747006, 0.5}, {
                    1.1297611994252994`, 1.5}, "RoundingRadius" -> 0], 
                    "18.`"], Annotation[#, 18., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{0.7754133086869819, 1.5}, {
                    1.2245866913130181`, 2.5}, "RoundingRadius" -> 0], 
                    "37.`"], Annotation[#, 37., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{0.9051745081122813, 2.5}, {
                    1.0948254918877187`, 3.5}, "RoundingRadius" -> 0], 
                    "11.`"], Annotation[#, 11., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{0.9550826617373964, 3.5}, {
                    1.0449173382626036`, 4.5}, "RoundingRadius" -> 0], "1.`"],
                    Annotation[#, 1., "Tooltip"]& ]}}], 
               Annotation[#, {{0.7754133086869819, 1.2245866913130181`}, {0.5,
                 4.5}}, "BoundingBox"]& ]},
             
             ImageSizeCache->{{125.78244419702014`, 
              218.68999435992737`}, {-315.8140319871854, \
-32.466607756522365`}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              TagBox[
               GraphicsGroupBox[{Antialiasing -> False, {
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{1.8376065462813562`, 0.5}, {
                    2.1623934537186438`, 1.5}, "RoundingRadius" -> 0], 
                    "21.`"], Annotation[#, 21., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{1.775413308686982, 1.5}, {2.224586691313018,
                     2.5}, "RoundingRadius" -> 0], "30.`"], 
                   Annotation[#, 30., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{1.8997997838757303`, 2.5}, {
                    2.1002002161242697`, 3.5}, "RoundingRadius" -> 0], 
                    "12.`"], Annotation[#, 12., "Tooltip"]& ], 
                  TagBox[
                   TooltipBox[
                    
                    RectangleBox[{1.9550826617373964`, 3.5}, {
                    2.0449173382626036`, 4.5}, "RoundingRadius" -> 0], "4.`"],
                    Annotation[#, 4., "Tooltip"]& ]}}], 
               Annotation[#, {{1.7754133086869819`, 2.224586691313018}, {0.5, 
                4.5}}, "BoundingBox"]& ]},
             
             ImageSizeCache->{{330.3973072273743, 
              423.30485739028154`}, {-315.8140319871854, \
-32.466607756522365`}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], 
            "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}}, \
{}}, {}}, {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0.7754133086869819, 1},
      Frame->True,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          1., 
           FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{
          1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
      GridLines->{None, {1, 2, 3, 4}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{{{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         1., 
          FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
         2.224586691313018, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
        Automatic}], {580.5, -116.80842387373012}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212}], InsetBox[
     GraphicsBox[{
       {Opacity[0], 
        PointBox[{{0.3836399216673073, 0.85}, {2.6163600783326926`, 
         4.15}}]}, 
       {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[
        0.7]], {}, 
        {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              GeometricTransformationBox[
               PolygonBox[CompressedData["
1:eJxlmndYzn/0/9t73AmhkJ1ZQrZDVvYe2XzsPYsQEhVKaUgZZSRkhZLGeVGi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                "]], {{{
                0.2779791252109394, 0.}, {0., -1.}}, {1., 0.}}]},
             
             ImageSizeCache->{{119.71832617039232`, 
              224.6866433791729}, {-305.4318916338027, -31.47466486984308}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], "Tooltip"]& ]}, 
         {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
          TagBox[
           TooltipBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              GeometricTransformationBox[
               PolygonBox[CompressedData["
1:eJxlm3lUjW/U95tLaThRZmXKVCJzYRPKUIbMSZKhkMwhJBSFkDlUZqFRJRT7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                "]], {{{0.36321655504604766`,
                 0.}, {0., -1.}}, {2., 0.}}]},
             
             ImageSizeCache->{{324.3814961151477, 
              429.59572786080344`}, {-322.4318916338027, -26.47466486984308}}],
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"max\"", Bold, StripOnInput -> False], "4"}, {
                 StyleBox["\"75%\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"median\"", Bold, StripOnInput -> False], "2"}, {
                 StyleBox["\"25%\"", Bold, StripOnInput -> False], "1"}, {
                 StyleBox["\"min\"", Bold, StripOnInput -> False], "1"}}, 
               GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
               AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}, "Rows" -> {
                   Directive[
                    GrayLevel[0.3]], {
                    Directive[
                    GrayLevel[0.3]]}, 
                   Directive[
                    GrayLevel[0.3]]}}, 
               GridBoxFrame -> {
                "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> Directive[
                 AbsoluteThickness[1], 
                 Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
           Annotation[#, 
            Style[
             Grid[{{
                Style["max", Bold], 4}, {
                Style["75%", Bold], 2}, {
                Style["median", Bold], 2}, {
                Style["25%", Bold], 1}, {
                Style["min", Bold], 1}}, Dividers -> {{
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}, {
                 Directive[
                  GrayLevel[0.3]], {
                  Directive[
                   GrayLevel[0.3]]}, 
                 Directive[
                  GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, 
              Frame -> GrayLevel[0], BaseStyle -> Directive[
                AbsoluteThickness[1], 
                Dashing[{}]]], {}], 
            "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}}, \
{}}, {}}, {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0.7754133086869819, 1},
      Frame->True,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {{{1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          1., 
           FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{
          1., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          2., 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
          0.7754133086869819, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
          2.224586691313018, 
           FormBox[
            InterpretationBox[
             StyleBox[
              
              GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
               Baseline], "CacheGraphics" -> False], 
             Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
      GridLines->{None, {1, 2, 3, 4}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{{{1., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         1., 
          FormBox["\"Productivity\"", TraditionalForm], 0}, {2., 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
         2., 
          FormBox["\"Quality\"", TraditionalForm], 0}, {0.7754133086869819, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
         2.224586691313018, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
        Automatic}], {967.5, -116.80842387373012}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212}]}, {}},
  ContentSelectable->True,
  ImageSize->Full,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.726479633527749*^9},ExpressionUUID->"1f4f26d9-396c-4279-87d0-\
c314584a376b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"qStartup", "\[IndentingNewLine]", "qStabilization", "\
\[IndentingNewLine]", "qGrowth", "\[IndentingNewLine]", "qMaturity"}], "Input",\

 CellChangeTimes->{{3.726542704822557*^9, 
  3.7265427211556187`*^9}},ExpressionUUID->"7c4132ab-8e31-46e9-9425-\
03fec2166348"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11", ",", "15", ",", "17", ",", "19", ",", "38", ",", "42", ",", "43", ",",
    "46", ",", "48", ",", "51", ",", "58", ",", "63", ",", "75", ",", "80", 
   ",", "82", ",", "88"}], "}"}]], "Output",
 CellChangeTimes->{{3.7265427069615717`*^9, 
  3.7265427215303717`*^9}},ExpressionUUID->"037bc7d1-1344-49e8-abec-\
cbaecf149e3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13", ",", "14", ",", "18", ",", "22", ",", "26", ",", "27", ",", "32", ",",
    "33", ",", "36", ",", "47", ",", "50", ",", "52", ",", "55", ",", "56", 
   ",", "59", ",", "60", ",", "61", ",", "64", ",", "72", ",", "77", ",", 
   "84", ",", "87", ",", "90", ",", "91"}], "}"}]], "Output",
 CellChangeTimes->{{3.7265427069615717`*^9, 
  3.726542721536894*^9}},ExpressionUUID->"512e4059-0b10-4ef1-9307-\
d3a9d7f1d32d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7", ",", "9", ",", "10", ",", "20", ",", "21", ",", "28", ",", "30", ",", 
   "31", ",", "34", ",", "44", ",", "49", ",", "54", ",", "57", ",", "62", 
   ",", "65", ",", "66", ",", "67", ",", "68", ",", "69", ",", "70", ",", 
   "73", ",", "74", ",", "76", ",", "79", ",", "89", ",", "92"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7265427069615717`*^9, 
  3.726542721540546*^9}},ExpressionUUID->"b582d3d7-6702-4bf9-a6aa-\
171e69e4a3d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "12", ",", "16", ",", "24", ",", "25", ",", "35", ",", "37", ",", 
   "39", ",", "40", ",", "41", ",", "45", ",", "53", ",", "71", ",", "81", 
   ",", "83", ",", "85"}], "}"}]], "Output",
 CellChangeTimes->{{3.7265427069615717`*^9, 
  3.7265427215443363`*^9}},ExpressionUUID->"8db36d9a-ae70-45f3-97ce-\
ff0126d36c5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"gd", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"xls1", "[", 
          RowBox[{"[", 
           RowBox[{"qStartup", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], " ", "]"}], 
          "]"}], " ", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
           RowBox[{"\"\<n/a\>\"", "\[Rule]", " ", "Nothing"}]}], "}"}]}], " ",
         "//", "Flatten"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"xls1", "[", 
          RowBox[{"[", 
           RowBox[{"qStabilization", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], " ", "]"}], 
          "]"}], " ", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
           RowBox[{"\"\<n/a\>\"", "\[Rule]", " ", "Nothing"}]}], "}"}]}], " ",
         "//", "Flatten"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"xls1", "[", 
          RowBox[{"[", 
           RowBox[{"qGrowth", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], " ", "]"}], 
          "]"}], " ", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
           RowBox[{"\"\<n/a\>\"", "\[Rule]", " ", "Nothing"}]}], "}"}]}], " ",
         "//", "Flatten"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"xls1", "[", 
          RowBox[{"[", 
           RowBox[{"qMaturity", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"tdCat", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], " ", "]"}], 
          "]"}], " ", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0.", "\[Rule]", " ", "Nothing"}], ",", " ", 
           RowBox[{"\"\<n/a\>\"", "\[Rule]", " ", "Nothing"}]}], "}"}]}], " ",
         "//", "Flatten"}]}], " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"BoxWhiskerChart", "[", "gd", "]"}], "\[IndentingNewLine]", 
   RowBox[{"a", " ", "=", " ", 
    RowBox[{"DistributionChart", "[", 
     RowBox[{"gd", ",", 
      RowBox[{"ChartElementFunction", "\[Rule]", "\"\<HistogramDensity\>\""}],
       ",", 
      RowBox[{"ChartLabels", "\[Rule]", "clusterLCLabels"}], ",", " ", 
      RowBox[{"GridLines", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"None", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"b", " ", "=", " ", 
    RowBox[{"ListLinePlot", "[", "  ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Median", "[", "#", "]"}], "&"}], ",", " ", "gd"}], "]"}], 
     "  ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.72654272623523*^9, 3.726542857743442*^9}, {
  3.726542902225623*^9, 3.726543023952362*^9}, {3.726543058489585*^9, 
  3.7265431826685953`*^9}, {3.726543219908046*^9, 
  3.726543249531292*^9}},ExpressionUUID->"debcef5c-537d-4475-9f40-\
1a7d96ec0a62"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], CapForm[None], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{0.7312248802544821, 1.}, {1.268775119745518, 1.}, {
             1.268775119745518, 1.}, {0.7312248802544821, 
             1.}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             GrayLevel[1], 
             
             LineBox[{{1.268775119745518, 1.}, {0.7312248802544821, 
              1.}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{1., 1.}, {1., 1.}}, {{1., 1.}, {1., 3.}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{1.134387559872759, 1.}, {0.865612440127241, 1.}}, {{
              1.134387559872759, 3.}, {0.865612440127241, 3.}}}]}, {}}]},
         ImageSizeCache->{{49.58578643762691, 
          94.4142135623731}, {-33.41421356237309, 85.41421356237309}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "3.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 3.}, {
            Style["75%", Bold], 1.}, {
            Style["median", Bold], 1.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{1.731224880254482, 2.}, {2.268775119745518, 2.}, {
             2.268775119745518, 1.}, {1.731224880254482, 
             1.}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             GrayLevel[1], 
             
             LineBox[{{2.268775119745518, 1.}, {1.7312248802544818`, 
              1.}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{2., 1.}, {2., 1.}}, {{2., 2.}, {2., 4.}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{2.134387559872759, 1.}, {1.865612440127241, 1.}}, {{
              2.134387559872759, 4.}, {1.865612440127241, 4.}}}]}, {}}]},
         ImageSizeCache->{{126.5857864376269, 
          171.4142135623731}, {-90.4142135623731, 85.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 2.}, {
            Style["median", Bold], 1.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{2.7312248802544823`, 3.}, {3.268775119745518, 3.}, {
             3.268775119745518, 1.}, {2.7312248802544823`, 
             1.}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             GrayLevel[1], 
             
             LineBox[{{3.268775119745518, 2.}, {2.731224880254482, 
              2.}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{3., 1.}, {3., 1.}}, {{3., 3.}, {3., 4.}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{3.134387559872759, 1.}, {2.865612440127241, 1.}}, {{
              3.134387559872759, 4.}, {2.865612440127241, 4.}}}]}, {}}]},
         ImageSizeCache->{{203.5857864376269, 
          248.4142135623731}, {-90.4142135623731, 85.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 3.}, {
            Style["median", Bold], 2.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          GraphicsGroupBox[{Antialiasing -> False, 
            
            PolygonBox[{{3.7312248802544823`, 2.}, {4.268775119745518, 2.}, {
             4.268775119745518, 1.}, {3.7312248802544823`, 
             1.}}], {}, {{}, {}}, {}, {
             GrayLevel[0], 
             GrayLevel[1], 
             
             LineBox[{{4.268775119745518, 2.}, {3.731224880254482, 
              2.}}]}, {}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             LineBox[{{{4., 1.}, {4., 1.}}, {{4., 2.}, {4., 4.}}}]}, {
             GrayLevel[0], 
             GrayLevel[0.5], 
             
             LineBox[{{{4.134387559872759, 1.}, {3.865612440127241, 1.}}, {{
              4.134387559872759, 4.}, {3.865612440127241, 4.}}}]}, {}}]},
         ImageSizeCache->{{280.5857864376269, 
          325.4142135623731}, {-90.4142135623731, 85.4142135623731}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 2.}, {
            Style["median", Bold], 2.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.5543473682799303, 0.85},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
     0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.7265429671984053`*^9, 3.726543024571257*^9}, {
   3.726543059276327*^9, 3.72654308340282*^9}, 3.726543115821808*^9, {
   3.726543153291484*^9, 3.7265431831414013`*^9}, {3.726543227904558*^9, 
   3.726543249917286*^9}},ExpressionUUID->"c99bfc62-872a-44a7-8bd3-\
46a7e51cec00"],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], 
    PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
   {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.7312248802544821, 0.5}, {1.268775119745518, 
                 1.5}, "RoundingRadius" -> 0], "29.`"], 
               Annotation[#, 29., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.921434964997464, 1.5}, {1.078565035002536, 
                 2.5}, "RoundingRadius" -> 0], "6.`"], 
               Annotation[#, 6., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{0.9462449760508964, 2.5}, {1.0537550239491036`, 
                 3.5}, "RoundingRadius" -> 0], "3.`"], 
               Annotation[#, 3., "Tooltip"]& ]}}], 
           Annotation[#, {{0.7312248802544821, 1.268775119745518}, {0.5, 
            3.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{43.47829444516244, 
          86.95645515441268}, {-58.099208256275745`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "3.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 3.}, {
            Style["75%", Bold], 1.}, {
            Style["median", Bold], 1.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.7312248802544818`, 0.5}, {2.268775119745518, 
                 1.5}, "RoundingRadius" -> 0], "33.`"], 
               Annotation[#, 33., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.881738947311972, 1.5}, {2.118261052688028, 
                 2.5}, "RoundingRadius" -> 0], "12.`"], 
               Annotation[#, 12., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.9104082934181608`, 2.5}, {2.0895917065818392`,
                  3.5}, "RoundingRadius" -> 0], "8.`"], 
               Annotation[#, 8., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{1.9462449760508964`, 3.5}, {2.053755023949104, 
                 4.5}, "RoundingRadius" -> 0], "3.`"], 
               Annotation[#, 3., "Tooltip"]& ]}}], 
           Annotation[#, {{1.731224880254482, 2.268775119745518}, {0.5, 4.5}},
             "BoundingBox"]& ]},
         ImageSizeCache->{{122.50004457863734`, 
          165.97820528788765`}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 2.}, {
            Style["median", Bold], 1.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.797384909730302, 0.5}, {3.202615090269698, 
                 1.5}, "RoundingRadius" -> 0], "14.`"], 
               Annotation[#, 14., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.731224880254482, 1.5}, {3.268775119745518, 
                 2.5}, "RoundingRadius" -> 0], "18.`"], 
               Annotation[#, 18., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.8139249170992566`, 2.5}, {3.1860750829007434`,
                  3.5}, "RoundingRadius" -> 0], "13.`"], 
               Annotation[#, 13., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{2.946244976050896, 3.5}, {3.053755023949104, 
                 4.5}, "RoundingRadius" -> 0], "5.`"], 
               Annotation[#, 5., "Tooltip"]& ]}}], 
           Annotation[#, {{2.7312248802544823`, 3.268775119745518}, {0.5, 
            4.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{201.5217947121123, 
          244.99995542136259`}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "3.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 3.}, {
            Style["median", Bold], 2.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      TagBox[
       TooltipBox[
        DynamicBox[{
          FEPrivate`If[
           CurrentValue["MouseOver"], 
           EdgeForm[{
             GrayLevel[0.5], 
             AbsoluteThickness[1.5], 
             Opacity[0.66]}], {}, {}], 
          TagBox[
           GraphicsGroupBox[{Antialiasing -> False, {
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.731224880254482, 0.5}, {4.268775119745518, 
                 1.5}, "RoundingRadius" -> 0], "17.`"], 
               Annotation[#, 17., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.761942036796827, 1.5}, {4.238057963203173, 
                 2.5}, "RoundingRadius" -> 0], "15.`"], 
               Annotation[#, 15., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.930886397779724, 2.5}, {4.069113602220276, 
                 3.5}, "RoundingRadius" -> 0], "4.`"], 
               Annotation[#, 4., "Tooltip"]& ], 
              TagBox[
               TooltipBox[
                
                RectangleBox[{3.946244976050896, 3.5}, {4.053755023949104, 
                 4.5}, "RoundingRadius" -> 0], "3.`"], 
               Annotation[#, 3., "Tooltip"]& ]}}], 
           Annotation[#, {{3.7312248802544823`, 4.268775119745518}, {0.5, 
            4.5}}, "BoundingBox"]& ]},
         ImageSizeCache->{{280.54354484558723`, 
          324.02170555483747`}, {-106.69985604659558`, 88.70273511468378}}],
        StyleBox[
         TagBox[
          GridBox[{{
             StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
             StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
             StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
             StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
           GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
           AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}, "Rows" -> {
               Directive[
                GrayLevel[0.3]], {
                Directive[
                 GrayLevel[0.3]]}, 
               Directive[
                GrayLevel[0.3]]}}, 
           GridBoxFrame -> {
            "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
           Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
       Annotation[#, 
        Style[
         Grid[{{
            Style["max", Bold], 4.}, {
            Style["75%", Bold], 2.}, {
            Style["median", Bold], 2.}, {
            Style["25%", Bold], 1.}, {
            Style["min", Bold], 1.}}, Dividers -> {{
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}, {
             Directive[
              GrayLevel[0.3]], {
              Directive[
               GrayLevel[0.3]]}, 
             Directive[
              GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
          GrayLevel[0], BaseStyle -> Directive[
            AbsoluteThickness[1], 
            Dashing[{}]]], {}], 
        "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7312248802544821, 1.},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Start-up\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Stabilization\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Growth\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Maturity\"", TraditionalForm], 0}, {0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Start-up\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Stabilization\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Growth\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Maturity\"", TraditionalForm], 0}, {0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.7265429671984053`*^9, 3.726543024571257*^9}, {
   3.726543059276327*^9, 3.72654308340282*^9}, 3.726543115821808*^9, {
   3.726543153291484*^9, 3.7265431831414013`*^9}, {3.726543227904558*^9, 
   3.726543250052808*^9}},ExpressionUUID->"a49ec89d-4f8e-4504-89ca-\
9fc7f796cd00"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     LineBox[{{1., 1.}, {2., 1.}, {3., 2.}, {4., 
      2.}}]}}, {}, {}, {{}, {}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 4.}, {0, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7265429671984053`*^9, 3.726543024571257*^9}, {
   3.726543059276327*^9, 3.72654308340282*^9}, 3.726543115821808*^9, {
   3.726543153291484*^9, 3.7265431831414013`*^9}, {3.726543227904558*^9, 
   3.7265432501459312`*^9}},ExpressionUUID->"d426a23e-7476-4590-a89a-\
8b0bc1331b01"],

Cell[BoxData[
 GraphicsBox[{{
    {Opacity[0], 
     PointBox[{{0.5097251739635205, 0.85}, {4.4902748260364795`, 4.15}}]}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], {}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.7312248802544821, 0.5}, {1.268775119745518, 
                  1.5}, "RoundingRadius" -> 0], "29.`"], 
                Annotation[#, 29., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.921434964997464, 1.5}, {1.078565035002536, 
                  2.5}, "RoundingRadius" -> 0], "6.`"], 
                Annotation[#, 6., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{0.9462449760508964, 2.5}, {1.0537550239491036`,
                   3.5}, "RoundingRadius" -> 0], "3.`"], 
                Annotation[#, 3., "Tooltip"]& ]}}], 
            Annotation[#, {{0.7312248802544821, 1.268775119745518}, {0.5, 
             3.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{43.47829444516244, 
           86.95645515441268}, {-58.099208256275745`, 88.70273511468378}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "3.`"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 3.}, {
             Style["75%", Bold], 1.}, {
             Style["median", Bold], 1.}, {
             Style["25%", Bold], 1.}, {
             Style["min", Bold], 1.}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.7312248802544818`, 0.5}, {2.268775119745518, 
                  1.5}, "RoundingRadius" -> 0], "33.`"], 
                Annotation[#, 33., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.881738947311972, 1.5}, {2.118261052688028, 
                  2.5}, "RoundingRadius" -> 0], "12.`"], 
                Annotation[#, 12., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.9104082934181608`, 2.5}, {
                  2.0895917065818392`, 3.5}, "RoundingRadius" -> 0], "8.`"], 
                Annotation[#, 8., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{1.9462449760508964`, 3.5}, {2.053755023949104, 
                  4.5}, "RoundingRadius" -> 0], "3.`"], 
                Annotation[#, 3., "Tooltip"]& ]}}], 
            Annotation[#, {{1.731224880254482, 2.268775119745518}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{122.50004457863734`, 
           165.97820528788765`}, {-106.69985604659558`, 88.70273511468378}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4.}, {
             Style["75%", Bold], 2.}, {
             Style["median", Bold], 1.}, {
             Style["25%", Bold], 1.}, {
             Style["min", Bold], 1.}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.797384909730302, 0.5}, {3.202615090269698, 
                  1.5}, "RoundingRadius" -> 0], "14.`"], 
                Annotation[#, 14., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.731224880254482, 1.5}, {3.268775119745518, 
                  2.5}, "RoundingRadius" -> 0], "18.`"], 
                Annotation[#, 18., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.8139249170992566`, 2.5}, {
                  3.1860750829007434`, 3.5}, "RoundingRadius" -> 0], "13.`"], 
                Annotation[#, 13., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{2.946244976050896, 3.5}, {3.053755023949104, 
                  4.5}, "RoundingRadius" -> 0], "5.`"], 
                Annotation[#, 5., "Tooltip"]& ]}}], 
            Annotation[#, {{2.7312248802544823`, 3.268775119745518}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{201.5217947121123, 
           244.99995542136259`}, {-106.69985604659558`, 88.70273511468378}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "3.`"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4.}, {
             Style["75%", Bold], 3.}, {
             Style["median", Bold], 2.}, {
             Style["25%", Bold], 1.}, {
             Style["min", Bold], 1.}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], "Tooltip"]& ]}, 
      {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[Opacity[0.7]], 
       TagBox[
        TooltipBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           TagBox[
            GraphicsGroupBox[{Antialiasing -> False, {
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.731224880254482, 0.5}, {4.268775119745518, 
                  1.5}, "RoundingRadius" -> 0], "17.`"], 
                Annotation[#, 17., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.761942036796827, 1.5}, {4.238057963203173, 
                  2.5}, "RoundingRadius" -> 0], "15.`"], 
                Annotation[#, 15., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 RectangleBox[{3.930886397779724, 2.5}, {4.069113602220276, 
                  3.5}, "RoundingRadius" -> 0], "4.`"], 
                Annotation[#, 4., "Tooltip"]& ], 
               TagBox[
                TooltipBox[
                 
                 RectangleBox[{3.946244976050896, 3.5}, {4.053755023949104, 
                  4.5}, "RoundingRadius" -> 0], "3.`"], 
                Annotation[#, 3., "Tooltip"]& ]}}], 
            Annotation[#, {{3.7312248802544823`, 4.268775119745518}, {0.5, 
             4.5}}, "BoundingBox"]& ]},
          
          ImageSizeCache->{{280.54354484558723`, 
           324.02170555483747`}, {-106.69985604659558`, 88.70273511468378}}],
         StyleBox[
          TagBox[
           GridBox[{{
              StyleBox["\"max\"", Bold, StripOnInput -> False], "4.`"}, {
              StyleBox["\"75%\"", Bold, StripOnInput -> False], "2.`"}, {
              StyleBox["\"median\"", Bold, StripOnInput -> False], "2.`"}, {
              StyleBox["\"25%\"", Bold, StripOnInput -> False], "1.`"}, {
              StyleBox["\"min\"", Bold, StripOnInput -> False], "1.`"}}, 
            GridBoxAlignment -> {"Columns" -> {Center, ".", {Left}}}, 
            AutoDelete -> False, GridBoxDividers -> {"Columns" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}, "Rows" -> {
                Directive[
                 GrayLevel[0.3]], {
                 Directive[
                  GrayLevel[0.3]]}, 
                Directive[
                 GrayLevel[0.3]]}}, 
            GridBoxFrame -> {
             "ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> GrayLevel[0]}}, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, BaseStyle -> 
            Directive[
              AbsoluteThickness[1], 
              Dashing[{}]]], "Grid"], {}, StripOnInput -> False]],
        Annotation[#, 
         Style[
          Grid[{{
             Style["max", Bold], 4.}, {
             Style["75%", Bold], 2.}, {
             Style["median", Bold], 2.}, {
             Style["25%", Bold], 1.}, {
             Style["min", Bold], 1.}}, Dividers -> {{
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}, {
              Directive[
               GrayLevel[0.3]], {
               Directive[
                GrayLevel[0.3]]}, 
              Directive[
               GrayLevel[0.3]]}}, Alignment -> {{Center, ".", {Left}}}, Frame -> 
           GrayLevel[0], BaseStyle -> Directive[
             AbsoluteThickness[1], 
             Dashing[{}]]], {}], 
         "Tooltip"]& ]}}, {}, {}}, {{{{{{{}, {}}, {}}, {{{}, {}}, {}}, {{{}, \
{}}, {}}, {{{}, {}}, {}}}, {}}, {}}, {}}, {}}, {{}, {{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1., 1.}, {2., 1.}, {3., 2.}, {4., 
       2.}}]}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.7312248802544821, 1.},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      1., 
       FormBox["\"Start-up\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox["\"Stabilization\"", TraditionalForm], 0}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox["\"Growth\"", TraditionalForm], 0}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox["\"Maturity\"", TraditionalForm], 0}, {0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {
      0.7312248802544821, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
      4.268775119745518, 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}}},
  GridLines->{None, {1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{1., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {1., 
      FormBox["\"Start-up\"", TraditionalForm], 0}, {2., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {2., 
      FormBox["\"Stabilization\"", TraditionalForm], 0}, {3., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {3., 
      FormBox["\"Growth\"", TraditionalForm], 0}, {4., 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0.008, 0}}, {4., 
      FormBox["\"Maturity\"", TraditionalForm], 0}, {0.7312248802544821, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}, {
     4.268775119745518, 
      FormBox[
       InterpretationBox[
        StyleBox[
         GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
         "CacheGraphics" -> False], 
        Spacer[0], Selectable -> False], TraditionalForm], {0, 0}}}, 
    Automatic}]], "Output",
 CellChangeTimes->{{3.7265429671984053`*^9, 3.726543024571257*^9}, {
   3.726543059276327*^9, 3.72654308340282*^9}, 3.726543115821808*^9, {
   3.726543153291484*^9, 3.7265431831414013`*^9}, {3.726543227904558*^9, 
   3.7265432502137423`*^9}},ExpressionUUID->"bd063c59-031e-43b9-872b-\
0ae9ee7c04be"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.726551364428769*^9},ExpressionUUID->"31c9d02d-9ae0-4e0c-892b-\
34992fbe3884"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"parseLabels", "[", "str_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"StringQ", "[", "str", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Map", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"StringTrim", "[", 
              RowBox[{"StringDrop", "[", 
               RowBox[{"#", ",", "3"}], "]"}], "]"}], " ", "&"}], " ", ",", 
            RowBox[{"StringSplit", "[", 
             RowBox[{"str", ",", "\"\< | \>\""}], "]"}]}], " ", "]"}], ",", 
          " ", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\"\<n/a\>\"", ",", " ", "\"\<other\>\""}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"Map", "[", 
         RowBox[{"parseLabels", ",", "str"}], "]"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}], " ", "\[IndentingNewLine]", ")"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "parseLabels", "[", 
    "\"\<[0] I am a founder of the start-up | [1] I was hired by the start-up \
| [2] I performed services for the start-up however I was not part of the \
core team | [3] I have invested in this start-up | [4] I have studied this \
start-up as part of a research project | [5] I just happen to know this \
start-up\>\"", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.726551353100511*^9, 3.72655137759727*^9}, {
  3.726554229228457*^9, 3.7265542702692347`*^9}, {3.726554589539074*^9, 
  3.726554607089719*^9}},ExpressionUUID->"baca212b-c511-426d-b0a4-\
fd6115e3bbf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"I am a founder of the start-up\"\>", 
   ",", "\<\"I was hired by the start-up\"\>", 
   ",", "\<\"I performed services for the start-up however I was not part of \
the core team\"\>", ",", "\<\"I have invested in this start-up\"\>", 
   ",", "\<\"I have studied this start-up as part of a research project\"\>", 
   ",", "\<\"I just happen to know this start-up\"\>", ",", "\<\"n/a\"\>", 
   ",", "\<\"other\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.726554256309544*^9, 3.7265542707568417`*^9}, 
   3.726554609644669*^9},ExpressionUUID->"2c8fb826-186a-4129-86b4-\
6f314be4eb1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Map", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<textarea\>\"", ",", "\"\<Other\>\"", ",", " ", 
            "\"\<textbox\>\""}], "}"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], " ", ",", "Nothing", ",", 
        
        RowBox[{"{", 
         RowBox[{
          RowBox[{"multiLine", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"multiLine", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
          RowBox[{"parseLabels", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "&"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xls1", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", "53"}], "]"}]}], "]"}], "]"}], "//", 
      "Transpose"}]}], " ", "]"}], "//", " ", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.7265534624641743`*^9, 3.726553518767816*^9}, {
  3.72655388484732*^9, 3.726554070080822*^9}, {3.726554105024596*^9, 
  3.726554139790021*^9}, {3.726554209562718*^9, 3.726554215276433*^9}, {
  3.726554354736492*^9, 
  3.726554357456854*^9}},ExpressionUUID->"f2cd1d8f-6ad3-4b86-94b5-\
93320d6c4269"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"1.`", "\<\"Response ID\"\>", "\<\"\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"6.`", "\<\"Which option most precisely describes your relationship with \
the start-up?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"I am a founder of the start-up\"\>"},
       {"\<\"I was hired by the start-up\"\>"},
       {"\<\"I performed services for the start-up however I was not part of \
the core team\"\>"},
       {"\<\"I have invested in this start-up\"\>"},
       {"\<\"I have studied this start-up as part of a research \
project\"\>"},
       {"\<\"I just happen to know this start-up\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"8.`", "\<\"Where is the main office of the start-up located?\"\>", \
"\<\"Option\"\>", GridBox[{
       {"\<\"Europe\"\>"},
       {"\<\"Asia\"\>"},
       {"\<\"Middle East\"\>"},
       {"\<\"North America\"\>"},
       {"\<\"Central America\"\>"},
       {"\<\"South America\"\>"},
       {"\<\"Africa\"\>"},
       {"\<\"Australia and Oceania\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"10.`", "\<\"What is the current state of the start-up?\"\>", \
"\<\"Option\"\>", GridBox[{
       {"\<\"Operational, the team continues working on the product/service\"\
\>"},
       {"\<\"Paused, the team has stopped working however there is an \
intention to resume\"\>"},
       {"\<\"Acquired by another company\"\>"},
       {"\<\"Closed down, the team is disbanded or works on something \
else\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"12.`", "\<\"If the start-up is no longer operational, for how long was \
it operational?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"0 - 3 months\"\>"},
       {"\<\"4 - 8 months\"\>"},
       {"\<\"9 - 12 months\"\>"},
       {"\<\"1 - 2 years\"\>"},
       {"\<\"3 - 5 years\"\>"},
       {"\<\"More than 5 years\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"14.`", "\<\"When did the team start working on the product?\"\>", \
"\<\"date\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"18.`", "\<\"What is the primary domain of the product/service?\"\>", \
"\<\"Option\"\>", GridBox[{
       {"\<\"Books\"\>"},
       {"\<\"Business\"\>"},
       {"\<\"Catalogs\"\>"},
       {"\<\"Education\"\>"},
       {"\<\"Entertainment\"\>"},
       {"\<\"Finance\"\>"},
       {"\<\"Food & Drink\"\>"},
       {"\<\"Games\"\>"},
       {"\<\"Health & Fitness\"\>"},
       {"\<\"Lifestyle\"\>"},
       {"\<\"] Kids\"\>"},
       {"\<\"] Magazines & Newspapers\"\>"},
       {"\<\"] Medical\"\>"},
       {"\<\"] Music\"\>"},
       {"\<\"] Navigation\"\>"},
       {"\<\"] News\"\>"},
       {"\<\"] Photo & Video\"\>"},
       {"\<\"] Productivity\"\>"},
       {"\<\"] Reference\"\>"},
       {"\<\"] Shopping\"\>"},
       {"\<\"] Social Networking\"\>"},
       {"\<\"] Sports\"\>"},
       {"\<\"] Travel\"\>"},
       {"\<\"] Utilities\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"20.`", "\<\"What types of software applications are created as part of \
the product/service?\"\>", "\<\"Data-dominant software \\n(high degree of \
\\ndata processing/storage, \\noften found in websites/mobile \\napps etc.)\"\
\>", 
     InterpretationBox["\<\"\"\>",
      {}]},
    {"21.`", "\<\"What types of software applications are created as part of \
the product/service?\"\>", "\<\"Systems software \\n(operating systems, \
\\nnetworking and communications, \\ndrivers, middleware)\"\>", 
     InterpretationBox["\<\"\"\>",
      {}]},
    {"22.`", "\<\"What types of software applications are created as part of \
the product/service?\"\>", "\<\"Control-dominant \\nsoftware (embedded, \
\\nhardware control, \\nreal-time, process \\ncontrol software)\"\>", 
     InterpretationBox["\<\"\"\>",
      {}]},
    {"23.`", "\<\"What types of software applications are created as part of \
the product/service?\"\>", "\<\"Computation-dominant \\nsoftware (Operations \
\\nresearch, artistic \\ncreativity, scientific software)\"\>", 
     InterpretationBox["\<\"\"\>",
      {}]},
    {"24.`", "\<\"What types of software applications are created as part of \
the product/service?\"\>", "\<\"I do not know\"\>", 
     InterpretationBox["\<\"\"\>",
      {}]},
    {"26.`", "\<\"What is the last known state of the product/service created \
in the start-up?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"A product prototype is developed and has not yet been released \
to market.\"\>"},
       {"\<\"Product was released to the market and is actively developed \
further with customer input.\"\>"},
       {"\<\"Product is rather stable, the focus is on gaining customer base.\
\"\>"},
       {"\<\"Product is stable, market size, share and growth rate are \
established. Focus is set on launching new variations of the product.\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"28.`", "\<\"To what extent is the product/service tailored to \
individual customers?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"The start-up does not offer per-customer customization\"\>"},
       {"\<\"Occasionally, the product is tailored to suit needs of an \
individual customer\"\>"},
       {"\<\"More often than not, the product is tailored to suit needs of an \
individual customer\"\>"},
       {"\<\"Each product or service instance is tailored for an individual \
customer\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"30.`", "\<\"Are there any other products developed or services provided \
at the same time as the primary product/service?\"\>", "\<\"Option\"\>", 
     GridBox[{
       {"\<\"No\"\>"},
       {"\<\"Yes\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"32.`", "\<\"How old were you when you were first involved in the \
start-up?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"Less than 18\"\>"},
       {"\<\"18 - 24\"\>"},
       {"\<\"25 - 34\"\>"},
       {"\<\"35 - 44\"\>"},
       {"\<\"45 - 54\"\>"},
       {"\<\"55 and over\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"34.`", "\<\"When were you last involved in the start-up?\"\>", \
"\<\"Option\"\>", GridBox[{
       {"\<\"I am currently involved in the start-up\"\>"},
       {"\<\"6 or less months ago\"\>"},
       {"\<\"6 - 12 months ago\"\>"},
       {"\<\"1 - 2 years ago\"\>"},
       {"\<\"2 - 3 years ago\"\>"},
       {"\<\"3 or more years ago\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"37.`", "\<\"How much practical experience have you had in your area of \
expertise at the time when you joined the start-up?\"\>", "\<\"Option\"\>", 
     GridBox[{
       {"\<\"Less than 6 months\"\>"},
       {"\<\"6 - 12 months\"\>"},
       {"\<\"1 - 3 years\"\>"},
       {"\<\"4 - 6 years\"\>"},
       {"\<\"7 - 9 years\"\>"},
       {"\<\"10 or more years\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"39.`", "\<\"How much experience have you had working in/with start-ups \
at the time when you joined the start-up?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"Less than 6 months\"\>"},
       {"\<\"6 - 12 months\"\>"},
       {"\<\"1 - 3 years\"\>"},
       {"\<\"4 - 6 years\"\>"},
       {"\<\"7 - 9 years\"\>"},
       {"\<\"10 or more years\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"42.`", "\<\"How many people are in the start-up team?\"\>", "\<\"Option\
\"\>", GridBox[{
       {"\<\"1 - 3\"\>"},
       {"\<\"4 - 8\"\>"},
       {"\<\"9 - 12\"\>"},
       {"\<\"13 - 15\"\>"},
       {"\<\"16 - 20\"\>"},
       {"\<\"More than 20\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"44.`", "\<\"How many people in the start-up work primarily on software \
development?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"1 - 3\"\>"},
       {"\<\"4 - 8\"\>"},
       {"\<\"9 - 12\"\>"},
       {"\<\"13 - 15\"\>"},
       {"\<\"16 - 20\"\>"},
       {"\<\"More than 20\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"47.`", "\<\"What level of software engineering skills does the team \
have?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"Inadequate for the size and complexity of the \
product/service\"\>"},
       {"\<\"Somewhat adequate but with many gaps\"\>"},
       {"\<\"Adequate with minor gaps\"\>"},
       {"\<\"Adequate and sufficient to develop the product/service without \
any difficulties\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"48.`", "\<\"What level of software engineering skills does the team \
have?\"\>", "\<\"Motivation\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"49.`", "\<\"What level of domain knowledge does the team have?\"\>", \
"\<\"Option\"\>", GridBox[{
       {"\<\"Inadequate for the size and complexity of the \
product/service\"\>"},
       {"\<\"Somewhat adequate but with many gaps\"\>"},
       {"\<\"Adequate with minor gaps\"\>"},
       {"\<\"Adequate and sufficient to develop the product/service without \
any difficulties\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"50.`", "\<\"What level of domain knowledge does the team have?\"\>", \
"\<\"Motivation\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"51.`", "\<\"What experience with similar products/services does the \
team have?\"\>", "\<\"Option\"\>", GridBox[{
       {"\<\"Inadequate for the size and complexity of the \
product/service\"\>"},
       {"\<\"Somewhat adequate but with many gaps\"\>"},
       {"\<\"Adequate with minor gaps\"\>"},
       {"\<\"Adequate and sufficient to develop the product/service without \
any difficulties\"\>"},
       {"\<\"I do not know\"\>"},
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]},
    {"52.`", "\<\"What experience with similar products/services does the \
team have?\"\>", "\<\"Motivation\"\>", GridBox[{
       {"\<\"n/a\"\>"},
       {"\<\"other\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{"", "", "", {"n/a", "other"}}, {
    1., "Response ID", "", {"n/a", "other"}}, {
    6., "Which option most precisely describes your relationship with the \
start-up?", "Option", {
     "I am a founder of the start-up", "I was hired by the start-up", 
      "I performed services for the start-up however I was not part of the \
core team", "I have invested in this start-up", 
      "I have studied this start-up as part of a research project", 
      "I just happen to know this start-up", "n/a", "other"}}, {
    8., "Where is the main office of the start-up located?", "Option", {
     "Europe", "Asia", "Middle East", "North America", "Central America", 
      "South America", "Africa", "Australia and Oceania", "n/a", "other"}}, {
    10., "What is the current state of the start-up?", "Option", {
     "Operational, the team continues working on the product/service", 
      "Paused, the team has stopped working however there is an intention to \
resume", "Acquired by another company", 
      "Closed down, the team is disbanded or works on something else", "n/a", 
      "other"}}, {
    12., "If the start-up is no longer operational, for how long was it \
operational?", "Option", {
     "0 - 3 months", "4 - 8 months", "9 - 12 months", "1 - 2 years", 
      "3 - 5 years", "More than 5 years", "n/a", "other"}}, {
    14., "When did the team start working on the product?", "date", {
     "n/a", "other"}}, {
    18., "What is the primary domain of the product/service?", "Option", {
     "Books", "Business", "Catalogs", "Education", "Entertainment", "Finance",
       "Food & Drink", "Games", "Health & Fitness", "Lifestyle", "] Kids", 
      "] Magazines & Newspapers", "] Medical", "] Music", "] Navigation", 
      "] News", "] Photo & Video", "] Productivity", "] Reference", 
      "] Shopping", "] Social Networking", "] Sports", "] Travel", 
      "] Utilities", "n/a", "other"}}, {
    20., "What types of software applications are created as part of the \
product/service?", 
     "Data-dominant software \n(high degree of \ndata processing/storage, \n\
often found in websites/mobile \napps etc.)", {}}, {
    21., "What types of software applications are created as part of the \
product/service?", 
     "Systems software \n(operating systems, \nnetworking and communications, \
\ndrivers, middleware)", {}}, {
    22., "What types of software applications are created as part of the \
product/service?", 
     "Control-dominant \nsoftware (embedded, \nhardware control, \nreal-time, \
process \ncontrol software)", {}}, {
    23., "What types of software applications are created as part of the \
product/service?", 
     "Computation-dominant \nsoftware (Operations \nresearch, artistic \n\
creativity, scientific software)", {}}, {
    24., "What types of software applications are created as part of the \
product/service?", "I do not know", {}}, {
    26., "What is the last known state of the product/service created in the \
start-up?", "Option", {
     "A product prototype is developed and has not yet been released to \
market.", 
      "Product was released to the market and is actively developed further \
with customer input.", 
      "Product is rather stable, the focus is on gaining customer base.", 
      "Product is stable, market size, share and growth rate are established. \
Focus is set on launching new variations of the product.", "n/a", "other"}}, {
    28., "To what extent is the product/service tailored to individual \
customers?", "Option", {
     "The start-up does not offer per-customer customization", 
      "Occasionally, the product is tailored to suit needs of an individual \
customer", 
      "More often than not, the product is tailored to suit needs of an \
individual customer", 
      "Each product or service instance is tailored for an individual \
customer", "I do not know", "n/a", "other"}}, {
    30., "Are there any other products developed or services provided at the \
same time as the primary product/service?", "Option", {
     "No", "Yes", "I do not know", "n/a", "other"}}, {
    32., "How old were you when you were first involved in the start-up?", 
     "Option", {
     "Less than 18", "18 - 24", "25 - 34", "35 - 44", "45 - 54", 
      "55 and over", "n/a", "other"}}, {
    34., "When were you last involved in the start-up?", "Option", {
     "I am currently involved in the start-up", "6 or less months ago", 
      "6 - 12 months ago", "1 - 2 years ago", "2 - 3 years ago", 
      "3 or more years ago", "n/a", "other"}}, {
    37., "How much practical experience have you had in your area of \
expertise at the time when you joined the start-up?", "Option", {
     "Less than 6 months", "6 - 12 months", "1 - 3 years", "4 - 6 years", 
      "7 - 9 years", "10 or more years", "n/a", "other"}}, {
    39., "How much experience have you had working in/with start-ups at the \
time when you joined the start-up?", "Option", {
     "Less than 6 months", "6 - 12 months", "1 - 3 years", "4 - 6 years", 
      "7 - 9 years", "10 or more years", "n/a", "other"}}, {
    42., "How many people are in the start-up team?", "Option", {
     "1 - 3", "4 - 8", "9 - 12", "13 - 15", "16 - 20", "More than 20", 
      "I do not know", "n/a", "other"}}, {
    44., "How many people in the start-up work primarily on software \
development?", "Option", {
     "1 - 3", "4 - 8", "9 - 12", "13 - 15", "16 - 20", "More than 20", 
      "I do not know", "n/a", "other"}}, {
    47., "What level of software engineering skills does the team have?", 
     "Option", {
     "Inadequate for the size and complexity of the product/service", 
      "Somewhat adequate but with many gaps", "Adequate with minor gaps", 
      "Adequate and sufficient to develop the product/service without any \
difficulties", "I do not know", "n/a", "other"}}, {
    48., "What level of software engineering skills does the team have?", 
     "Motivation", {"n/a", "other"}}, {
    49., "What level of domain knowledge does the team have?", "Option", {
     "Inadequate for the size and complexity of the product/service", 
      "Somewhat adequate but with many gaps", "Adequate with minor gaps", 
      "Adequate and sufficient to develop the product/service without any \
difficulties", "I do not know", "n/a", "other"}}, {
    50., "What level of domain knowledge does the team have?", "Motivation", {
     "n/a", "other"}}, {
    51., "What experience with similar products/services does the team have?",
      "Option", {
     "Inadequate for the size and complexity of the product/service", 
      "Somewhat adequate but with many gaps", "Adequate with minor gaps", 
      "Adequate and sufficient to develop the product/service without any \
difficulties", "I do not know", "n/a", "other"}}, {
    52., "What experience with similar products/services does the team have?",
      "Motivation", {"n/a", "other"}}}]]], "Output",
 CellChangeTimes->{{3.72655348060778*^9, 3.726553519127689*^9}, {
   3.726553890678732*^9, 3.7265539403504868`*^9}, {3.726554004255971*^9, 
   3.7265540705825377`*^9}, {3.726554124673862*^9, 3.72655413266371*^9}, 
   3.726554216139839*^9, 3.726554279208618*^9, {3.726554358390901*^9, 
   3.726554364323613*^9}},ExpressionUUID->"ebd69765-7796-469f-87b1-\
19c95f4340e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dataset", " ", "=", " ", 
    RowBox[{"Table", "[", "  ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xls1", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"getCol", "[", 
            RowBox[{"{", 
             RowBox[{
             "\"\<G\>\"", ",", "\"\<I\>\"", ",", "\"\<K\>\"", ",", " ", 
              "\"\<AA\>\"", ",", "\"\<AC\>\"", ",", "\"\<AE\>\"", ",", 
              "\"\<AQ\>\"", ",", "\"\<AS\>\"", ",", "\"\<AV\>\"", ",", 
              "\"\<AX\>\"", ",", "\"\<AZ\>\"", ",", "\"\<EJ\>\"", ",", 
              "\[IndentingNewLine]", "\"\<BX\>\"", ",", "\"\<BZ\>\""}], " ", 
             RowBox[{"(*", " ", 
              RowBox[{"req", " ", "practices"}], " ", "*)"}], 
             "\[IndentingNewLine]", "}"}], "]"}]}], "]"}], "]"}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xls2", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", " ", 
             RowBox[{"getCol", "[", "\"\<D\>\"", "]"}]}], "]"}], "]"}], "}"}],
          " ", "/.", "  ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<0 - 3 months\>\"", "\[Rule]", "0"}], ",", " ", 
           RowBox[{"\"\<4 - 8 months\>\"", "\[Rule]", "1"}], ",", " ", 
           RowBox[{"\"\<9 - 12 months\>\"", "\[Rule]", "2"}], ",", " ", 
           RowBox[{"\"\<1 - 2 years\>\"", "\[Rule]", " ", "3"}], " ", ",", 
           RowBox[{"\"\<3 - 5 years\>\"", "\[Rule]", " ", "4"}], ",", 
           RowBox[{"\"\<More than 5 years\>\"", "->", " ", "5"}], ",", " ", 
           RowBox[{"\"\<Else\>\"", "\[Rule]", " ", "\"\<other\>\""}], ",", 
           " ", 
           RowBox[{"\"\<\>\"", "\[Rule]", " ", "\"\<other\>\""}]}], " ", 
          "}"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"formatList", "[", "list_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"\"\<\\\\begin{enumerate}\\n\>\"", "<>", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"Map", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "\"\<\\item \>\"", "<>", " ", "#", " ", "<>", "  ", "\"\<\\n\>\""}], 
         " ", "&"}], ",", "list"}], "]"}], "]"}], "<>", 
     "\"\<\\end{enumerate}\>\""}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataset", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "All"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"parseLabels", "[", 
    RowBox[{"dataset", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "All"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MapIndexed", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"First", "[", "#2", "]"}], "]"}], "<>", "\"\< & \>\"", " ", "<>",
       " ", 
      RowBox[{"#1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "<>", " ", "\"\< & \>\"", "  ", "<>", 
      RowBox[{"formatList", "[", " ", 
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", " ", 
      "\"\< \\\\\\\\\\ \\n\>\""}], "&"}], ",", "   ", 
    RowBox[{"dataset", "//", "Transpose"}]}], "]"}], " ", "//", 
  "TableForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7265544663719788`*^9, 3.72655456866889*^9}, {
  3.726554624318166*^9, 3.726554625021228*^9}, {3.726555019332428*^9, 
  3.72655523298588*^9}, {3.726555435075732*^9, 3.7265554673946037`*^9}, {
  3.72655647913058*^9, 3.7265564813449583`*^9}, {3.726556580991147*^9, 
  3.726556585555696*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"25a2ac4c-aca9-4c60-98cd-f4b405703929"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"1 & Which option most precisely describes your relationship with \
the start-up? & \\\\begin{enumerate}\\n\\\\item I am a founder of the \
start-up\\n\\\\item I was hired by the start-up\\n\\\\item I performed \
services for the start-up however I was not part of the core team\\n\\\\item \
I have invested in this start-up\\n\\\\item I have studied this start-up as \
part of a research project\\n\\\\item I just happen to know this \
start-up\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \
\\n\"\>"},
     {"\<\"2 & Where is the main office of the start-up located? & \
\\\\begin{enumerate}\\n\\\\item Europe\\n\\\\item Asia\\n\\\\item Middle East\
\\n\\\\item North America\\n\\\\item Central America\\n\\\\item South America\
\\n\\\\item Africa\\n\\\\item Australia and Oceania\\n\\\\item n/a\\n\\\\item \
other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"3 & What is the current state of the start-up? & \
\\\\begin{enumerate}\\n\\\\item Operational, the team continues working on \
the product/service\\n\\\\item Paused, the team has stopped working however \
there is an intention to resume\\n\\\\item Acquired by another \
company\\n\\\\item Closed down, the team is disbanded or works on something \
else\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"4 & What is the last known state of the product/service created in \
the start-up? & \\\\begin{enumerate}\\n\\\\item A product prototype is \
developed and has not yet been released to market.\\n\\\\item Product was \
released to the market and is actively developed further with customer input.\
\\n\\\\item Product is rather stable, the focus is on gaining customer \
base.\\n\\\\item Product is stable, market size, share and growth rate are \
established. Focus is set on launching new variations of the \
product.\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \
\\n\"\>"},
     {"\<\"5 & To what extent is the product/service tailored to individual \
customers? & \\\\begin{enumerate}\\n\\\\item The start-up does not offer \
per-customer customization\\n\\\\item Occasionally, the product is tailored \
to suit needs of an individual customer\\n\\\\item More often than not, the \
product is tailored to suit needs of an individual customer\\n\\\\item Each \
product or service instance is tailored for an individual customer\\n\\\\item \
I do not know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \
\\n\"\>"},
     {"\<\"6 & Are there any other products developed or services provided at \
the same time as the primary product/service? & \
\\\\begin{enumerate}\\n\\\\item No\\n\\\\item Yes\\n\\\\item I do not know\\n\
\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"7 & How many people are in the start-up team? & \
\\\\begin{enumerate}\\n\\\\item 1 - 3\\n\\\\item 4 - 8\\n\\\\item 9 - 12\\n\\\
\\item 13 - 15\\n\\\\item 16 - 20\\n\\\\item More than 20\\n\\\\item I do not \
know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"8 & How many people in the start-up work primarily on software \
development? & \\\\begin{enumerate}\\n\\\\item 1 - 3\\n\\\\item 4 - \
8\\n\\\\item 9 - 12\\n\\\\item 13 - 15\\n\\\\item 16 - 20\\n\\\\item More \
than 20\\n\\\\item I do not know\\n\\\\item n/a\\n\\\\item \
other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"9 & What level of software engineering skills does the team have? \
& \\\\begin{enumerate}\\n\\\\item Inadequate for the size and complexity of \
the product/service\\n\\\\item Somewhat adequate but with many \
gaps\\n\\\\item Adequate with minor gaps\\n\\\\item Adequate and sufficient \
to develop the product/service without any difficulties\\n\\\\item I do not \
know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"10 & What level of domain knowledge does the team have? & \
\\\\begin{enumerate}\\n\\\\item Inadequate for the size and complexity of the \
product/service\\n\\\\item Somewhat adequate but with many gaps\\n\\\\item \
Adequate with minor gaps\\n\\\\item Adequate and sufficient to develop the \
product/service without any difficulties\\n\\\\item I do not know\\n\\\\item \
n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"11 & What experience with similar products/services does the team \
have? & \\\\begin{enumerate}\\n\\\\item Inadequate for the size and \
complexity of the product/service\\n\\\\item Somewhat adequate but with many \
gaps\\n\\\\item Adequate with minor gaps\\n\\\\item Adequate and sufficient \
to develop the product/service without any difficulties\\n\\\\item I do not \
know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"12 & What type of development process best characterizes the one \
used in the startup? & \\\\begin{enumerate}\\n\\\\item Ad-hoc\\n\\\\item \
Waterfall like\\n\\\\item Clean room type\\n\\\\item Iterative\\n\\\\item \
Agile\\n\\\\item I do not know\\n\\\\item n/a\\n\\\\item \
other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"},
     {"\<\"13 & How are the requirements documented? & \
\\\\begin{enumerate}\\n\\\\item Requirements are not documented in any way\\n\
\\\\item Requirements are documented with informal notes\\n\\\\item \
Requirements are discussed and drawn on whiteboard/poster which was then kept \
up-to-date\\n\\\\item Requirements are documented in an organized way and \
kept updated\\n\\\\item A template is used to document requirements, \
requirements are continuously updated and requirements engineering follows \
rather organized process.\\n\\\\item With a formal specification\\n\\\\item I \
do not know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\
\"\>"},
     {"\<\"14 & If requirements are documented, on what level are the \
requirements documented? & \\\\begin{enumerate}\\n\\\\item Product level \
(goals)\\n\\\\item Feature level (features)\\n\\\\item Function \
level(functions/actions)\\n\\\\item Component level (details, solutions)\\n\\\
\\item I do not know\\n\\\\item n/a\\n\\\\item other\\n\\\\end{enumerate} \
\\\\\\\\ \\n\"\>"},
     {"\<\"15 & Longevity & \\\\begin{enumerate}\\n\\\\item er\\n\\\\item n/a\
\\n\\\\item other\\n\\\\end{enumerate} \\\\\\\\ \\n\"\>"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.726554466790988*^9, 3.72655450271389*^9}, {
   3.726554555470455*^9, 3.7265545691468363`*^9}, {3.72655461548172*^9, 
   3.726554625722588*^9}, {3.726555083936911*^9, 3.726555140880439*^9}, {
   3.726555172554193*^9, 3.726555196372634*^9}, {3.726555451197496*^9, 
   3.726555467802807*^9}, 3.726556483385446*^9, 
   3.726556586135961*^9},ExpressionUUID->"e8798073-6799-402a-ac44-\
34ead6d4ed96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"formatList", "[", 
   RowBox[{"{", 
    RowBox[{"\"\<aa\>\"", ",", "\"\<ee\>\"", ",", "\"\<ff\>\""}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.726555236257917*^9, 3.726555430550583*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"ddf95b0e-5d4e-4baf-ab69-ea6d8549e1e8"],

Cell[BoxData["\<\"\\\\begin{enumerate}\\n\\\\item aa\\n\\\\item ee\\n\\\\item \
ff\\n\\\\end{enumerate}\"\>"], "Output",
 CellChangeTimes->{{3.726555303274013*^9, 3.726555306255395*^9}, {
  3.7265553505959263`*^9, 
  3.7265554267548437`*^9}},ExpressionUUID->"01b4eb60-a08e-4b9a-a091-\
0124ff8d4165"]
}, Open  ]]
},
WindowSize->{1471, 1342},
WindowMargins->{{Automatic, -10}, {Automatic, 403}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 54, "Input", "ExpressionUUID" -> \
"09da3572-5abc-4cc9-bf99-ef933483d58b"],
Cell[772, 27, 1406, 40, 54, "Output", "ExpressionUUID" -> \
"f7a3f279-2cab-423f-88b8-6aaaab54e131"],
Cell[2181, 69, 674, 15, 32, "Output", "ExpressionUUID" -> \
"8eac7082-3bf6-4ad4-829c-dc8943f92553"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2892, 89, 1051, 29, 138, "Input", "ExpressionUUID" -> \
"6c06918b-7b22-4a0d-96a5-73f9f9e0c086"],
Cell[3946, 120, 7105, 152, 684, "Output", "ExpressionUUID" -> \
"ce730a39-5363-4154-bdb6-ae95235ce6cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11088, 277, 331, 10, 32, "Input", "ExpressionUUID" -> \
"45e91d74-34c8-44c7-9051-db6afd402c19"],
Cell[11422, 289, 976, 23, 47, "Output", "ExpressionUUID" -> \
"dcaefc30-c288-4ca1-9448-8c0c8827511d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12435, 317, 439, 12, 54, "Input", "ExpressionUUID" -> \
"4603d2ed-a61b-4cdb-ad0b-9b5567365d6b"],
Cell[12877, 331, 389, 9, 24, "Message", "ExpressionUUID" -> \
"e4519120-5ee7-4779-a993-20cd0a85ef63"],
Cell[13269, 342, 389, 9, 24, "Message", "ExpressionUUID" -> \
"604b6bc5-0ae1-4d14-94aa-2a48ec3814a1"],
Cell[13661, 353, 389, 9, 24, "Message", "ExpressionUUID" -> \
"1a271e57-1252-465c-a8e6-52f2b58e4122"],
Cell[14053, 364, 426, 9, 24, "Message", "ExpressionUUID" -> \
"747f69e2-f1e9-40bb-8b68-cc0608379542"],
Cell[14482, 375, 11438, 325, 243, "Output", "ExpressionUUID" -> \
"a6f1eb83-545c-4a71-9fbf-d946c575bb22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25957, 705, 4787, 114, 327, "Input", "ExpressionUUID" -> \
"7f238b14-1846-4a42-b94b-b3b13ffd5178"],
Cell[30747, 821, 5868, 179, 138, "Output", "ExpressionUUID" -> \
"9687650d-83e4-4033-af74-692ab4c63a91"],
Cell[36618, 1002, 1620, 39, 54, "Output", "ExpressionUUID" -> \
"9a981839-a447-4293-a1bf-99ea6a296ce6"],
Cell[38241, 1043, 163354, 3958, 386, "Output", "ExpressionUUID" -> \
"0b2fa754-9c4c-492e-b7b9-efd573531c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201632, 5006, 3800, 101, 243, "Input", "ExpressionUUID" -> \
"6656f9e4-f025-4c8c-9d4f-d1dce7def534"],
Cell[205435, 5109, 5742, 177, 138, "Output", "ExpressionUUID" -> \
"c03f4e92-47c2-45d3-b7be-18f47bbdddf0"],
Cell[211180, 5288, 1850, 53, 54, "Output", "ExpressionUUID" -> \
"84a60237-bbbc-4a07-a4d6-b55089553dc4"],
Cell[213033, 5343, 220352, 5295, 380, "Output", "ExpressionUUID" -> \
"4fef2470-05d6-4dfa-980d-269396e4b1ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433422, 10643, 7920, 192, 705, "Input", "ExpressionUUID" -> \
"11401140-9082-4db6-8a8b-8ed66e3a0c26"],
Cell[CellGroupData[{
Cell[441367, 10839, 233, 5, 24, "Print", "ExpressionUUID" -> \
"4ef2a34d-01b6-466d-9ca8-b92d58b859cd"],
Cell[441603, 10846, 233, 5, 24, "Print", "ExpressionUUID" -> \
"1f154143-909d-4709-b4be-801ddbfaf8d0"],
Cell[441839, 10853, 232, 5, 24, "Print", "ExpressionUUID" -> \
"2e7ea5f0-167d-4a7c-a0a2-399c149eef5b"],
Cell[442074, 10860, 233, 5, 24, "Print", "ExpressionUUID" -> \
"1c8b785b-8f0a-48eb-bb74-df871aeabfeb"],
Cell[442310, 10867, 233, 5, 24, "Print", "ExpressionUUID" -> \
"8978d8f2-a9ba-448b-b55e-3ea18baeec6e"],
Cell[442546, 10874, 233, 5, 24, "Print", "ExpressionUUID" -> \
"768e7107-332d-4ed7-8e53-a3956ddf4222"],
Cell[442782, 10881, 233, 5, 24, "Print", "ExpressionUUID" -> \
"6e8092f5-117d-4f46-ae45-546dda2e55b9"],
Cell[443018, 10888, 235, 5, 24, "Print", "ExpressionUUID" -> \
"6f6e64b9-ef6f-440c-aa68-7bb87ff9e580"],
Cell[443256, 10895, 235, 5, 24, "Print", "ExpressionUUID" -> \
"9617ee67-54e7-4f10-bb78-eb70c54975b7"],
Cell[443494, 10902, 235, 5, 24, "Print", "ExpressionUUID" -> \
"b83afd14-74c3-479b-a4f1-d82d253a195b"],
Cell[443732, 10909, 233, 5, 24, "Print", "ExpressionUUID" -> \
"a486309d-e679-4540-9d44-e7ea205857f4"],
Cell[443968, 10916, 233, 5, 24, "Print", "ExpressionUUID" -> \
"a1262f15-9c12-4cb3-8c40-1ef472f81181"],
Cell[444204, 10923, 233, 5, 24, "Print", "ExpressionUUID" -> \
"7c9f8bda-ab6d-48e5-bfaa-a820224eb940"],
Cell[444440, 10930, 235, 5, 24, "Print", "ExpressionUUID" -> \
"c69f61bf-e0fe-4013-9065-cf6f0bdf898c"],
Cell[444678, 10937, 233, 5, 24, "Print", "ExpressionUUID" -> \
"fd4a5c6f-315a-436a-b0c2-2b498fc714eb"],
Cell[444914, 10944, 233, 5, 24, "Print", "ExpressionUUID" -> \
"0b4febb1-422d-4634-bb6e-c9854f1f0fed"],
Cell[445150, 10951, 233, 5, 24, "Print", "ExpressionUUID" -> \
"569f40ff-893a-4158-9a68-a2ff9733eded"],
Cell[445386, 10958, 233, 5, 24, "Print", "ExpressionUUID" -> \
"2bffa946-c721-4bb6-9dea-356ccd0447ec"],
Cell[445622, 10965, 233, 5, 24, "Print", "ExpressionUUID" -> \
"1d3cc140-ccc5-4e34-a4d5-5b765828cb63"],
Cell[445858, 10972, 233, 5, 24, "Print", "ExpressionUUID" -> \
"3cd365c7-50fe-45ff-8d41-553d9a2e72fa"],
Cell[446094, 10979, 232, 5, 24, "Print", "ExpressionUUID" -> \
"cddd7e09-d985-4350-ab66-1b63b83a3ae5"],
Cell[446329, 10986, 233, 5, 24, "Print", "ExpressionUUID" -> \
"faceace7-d084-4461-83c8-1b60494c7c10"],
Cell[446565, 10993, 235, 5, 24, "Print", "ExpressionUUID" -> \
"8a11ad6b-6cea-4f16-9970-59a20e8e555e"],
Cell[446803, 11000, 235, 5, 24, "Print", "ExpressionUUID" -> \
"4afc3869-e9a7-4e2f-8566-4dbc5c6ed97d"],
Cell[447041, 11007, 233, 5, 24, "Print", "ExpressionUUID" -> \
"87288765-d958-4851-81a5-ed56091ea59a"],
Cell[447277, 11014, 233, 5, 24, "Print", "ExpressionUUID" -> \
"41978e3e-c963-46eb-8339-f5a595f659bc"],
Cell[447513, 11021, 235, 5, 24, "Print", "ExpressionUUID" -> \
"c03fab93-f546-40da-bc48-802a80a04eda"],
Cell[447751, 11028, 233, 5, 24, "Print", "ExpressionUUID" -> \
"fe66b886-cd69-4741-99e9-0b7927a46dad"],
Cell[447987, 11035, 233, 5, 24, "Print", "ExpressionUUID" -> \
"f7e48c26-e242-4e8e-906f-27c1d818193e"],
Cell[448223, 11042, 235, 5, 24, "Print", "ExpressionUUID" -> \
"07c809ae-4850-4b3f-9825-c5e2f03add20"],
Cell[448461, 11049, 233, 5, 24, "Print", "ExpressionUUID" -> \
"bae816ef-5318-4a21-8748-285dfa7b9d7b"],
Cell[448697, 11056, 233, 5, 24, "Print", "ExpressionUUID" -> \
"c8a95721-7091-4b29-ba04-d8695202a43f"],
Cell[448933, 11063, 235, 5, 24, "Print", "ExpressionUUID" -> \
"4a9342cc-6bad-40f8-b945-e2a05606212e"],
Cell[449171, 11070, 233, 5, 24, "Print", "ExpressionUUID" -> \
"bfb5025c-dd2c-43e9-98d2-d0be72617464"],
Cell[449407, 11077, 233, 5, 24, "Print", "ExpressionUUID" -> \
"bfdd8c21-7ef1-4186-953c-b4559a20d1e9"],
Cell[449643, 11084, 233, 5, 24, "Print", "ExpressionUUID" -> \
"d724f0df-a089-47e9-8aa5-3b921fe12bc1"],
Cell[449879, 11091, 233, 5, 24, "Print", "ExpressionUUID" -> \
"85c9f3ed-2aa5-4611-9819-bb1fdd6f9569"],
Cell[450115, 11098, 233, 5, 24, "Print", "ExpressionUUID" -> \
"161101b8-a74e-4ee1-9a64-14b6490528b2"],
Cell[450351, 11105, 233, 5, 24, "Print", "ExpressionUUID" -> \
"6305fa1f-16f7-421c-be6d-6f88994642a7"],
Cell[450587, 11112, 235, 5, 24, "Print", "ExpressionUUID" -> \
"25da9fde-bd77-445a-b4d2-66e7496fd7ce"],
Cell[450825, 11119, 232, 5, 24, "Print", "ExpressionUUID" -> \
"2a7aabb7-cadf-4bec-869b-0511edcbc5c8"],
Cell[451060, 11126, 235, 5, 24, "Print", "ExpressionUUID" -> \
"de2f71ce-5ae1-4d94-aef3-01da5fccc439"],
Cell[451298, 11133, 233, 5, 24, "Print", "ExpressionUUID" -> \
"52e485d1-ba09-4d49-841c-2a6de6d1adea"],
Cell[451534, 11140, 233, 5, 24, "Print", "ExpressionUUID" -> \
"c2b69c44-b67f-416c-8c29-89f2c5b6e66e"],
Cell[451770, 11147, 233, 5, 24, "Print", "ExpressionUUID" -> \
"149fe26a-b23c-4c36-8579-e09f446dcd22"],
Cell[452006, 11154, 233, 5, 24, "Print", "ExpressionUUID" -> \
"f8b8fe4f-cf9a-4c79-bfeb-ec264e3ccd47"],
Cell[452242, 11161, 233, 5, 24, "Print", "ExpressionUUID" -> \
"696f10bf-554e-4fbe-acf1-6dd69c74e1a6"],
Cell[452478, 11168, 233, 5, 24, "Print", "ExpressionUUID" -> \
"2380d71a-d321-4d2f-8c54-a7da933fea73"],
Cell[452714, 11175, 233, 5, 24, "Print", "ExpressionUUID" -> \
"42157ffe-5006-48a5-b9e3-d78721889624"],
Cell[452950, 11182, 235, 5, 24, "Print", "ExpressionUUID" -> \
"f84f28f7-4074-40d3-ba98-9a550282f4c1"],
Cell[453188, 11189, 233, 5, 24, "Print", "ExpressionUUID" -> \
"1d3c3eac-bccc-460d-baad-7a6bdfa0e9f8"],
Cell[453424, 11196, 233, 5, 24, "Print", "ExpressionUUID" -> \
"9e9cf4b3-0626-4feb-9686-a6d9f65b0c80"],
Cell[453660, 11203, 233, 5, 24, "Print", "ExpressionUUID" -> \
"a9b8927a-1c3f-41cb-a403-de2dc3fd53fc"],
Cell[453896, 11210, 235, 5, 24, "Print", "ExpressionUUID" -> \
"e4bbb238-10eb-480f-96a7-ad41440b44cf"],
Cell[454134, 11217, 233, 5, 24, "Print", "ExpressionUUID" -> \
"d116ef26-3325-4bae-8279-9bb617e497bb"],
Cell[454370, 11224, 233, 5, 24, "Print", "ExpressionUUID" -> \
"27882c32-4fd3-47ec-986e-dbda17c976d6"],
Cell[454606, 11231, 233, 5, 24, "Print", "ExpressionUUID" -> \
"d4d3213f-82c3-4099-9637-c6e22e67abfa"],
Cell[454842, 11238, 233, 5, 24, "Print", "ExpressionUUID" -> \
"9e4cedfa-c8bf-48cf-a1c2-e63481de2971"],
Cell[455078, 11245, 235, 5, 24, "Print", "ExpressionUUID" -> \
"ef8362f4-bf22-4719-bff3-2795c6b6637e"],
Cell[455316, 11252, 233, 5, 24, "Print", "ExpressionUUID" -> \
"629b6428-0e0e-4ac6-b108-7a23b2608d4f"],
Cell[455552, 11259, 235, 5, 24, "Print", "ExpressionUUID" -> \
"82e2645a-7bf5-4252-af62-a2f855131f8c"],
Cell[455790, 11266, 235, 5, 24, "Print", "ExpressionUUID" -> \
"79d1a3ce-9517-4018-915c-41680bff6f2e"],
Cell[456028, 11273, 235, 5, 24, "Print", "ExpressionUUID" -> \
"6c4928d5-42ba-4e22-a610-a7020b9c7ccb"],
Cell[456266, 11280, 233, 5, 24, "Print", "ExpressionUUID" -> \
"567f1ccc-c865-4d7f-84f6-493619bec5d4"],
Cell[456502, 11287, 235, 5, 24, "Print", "ExpressionUUID" -> \
"176b00ff-85ab-4064-bbd7-3bc1f40dc446"],
Cell[456740, 11294, 233, 5, 24, "Print", "ExpressionUUID" -> \
"d3a3094d-535a-4bae-b2a1-e510f1e9108e"],
Cell[456976, 11301, 233, 5, 24, "Print", "ExpressionUUID" -> \
"f0851d8d-6203-47e0-a269-459eea3c0fe6"],
Cell[457212, 11308, 235, 5, 24, "Print", "ExpressionUUID" -> \
"c1c21d9e-0fed-4c4a-b2f6-5d35f6f636b3"]
}, Open  ]],
Cell[457462, 11316, 104674, 2628, 389, "Output", "ExpressionUUID" -> \
"57ecfc48-d1ba-45c0-9e9e-c2df2c573f61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562173, 13949, 294, 8, 32, "Input", "ExpressionUUID" -> \
"f44a302a-476d-4797-83e7-abbae00878c8"],
Cell[562470, 13959, 825, 15, 24, "Message", "ExpressionUUID" -> \
"b8554a20-b071-486f-9e20-60e4340013ea"],
Cell[563298, 13976, 11940, 276, 285, "Output", "ExpressionUUID" -> \
"7184c139-8292-4b7a-83e1-1f7c8b15b55c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[575275, 14257, 157, 3, 32, "Input", "ExpressionUUID" -> \
"82a4219a-bd94-49b1-a027-990bd2cb34bd"],
Cell[575435, 14262, 11419, 275, 285, "Output", "ExpressionUUID" -> \
"f12ba1f4-b527-4ad5-aa6d-22cda9e1e6a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586891, 14542, 243, 6, 32, "Input", "ExpressionUUID" -> \
"a33bb2fb-119e-483b-9523-b169a9903717"],
Cell[587137, 14550, 2491, 50, 96, "Output", "ExpressionUUID" -> \
"d1b508c0-b2dd-483e-9052-095229a58e79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589665, 14605, 230, 5, 32, "Input", "ExpressionUUID" -> \
"b402843d-d1da-4d95-87ab-eb71fed547f2"],
Cell[589898, 14612, 383, 8, 32, "Output", "ExpressionUUID" -> \
"5b5a68d3-ba8c-49ab-b02a-8227465eff59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590318, 14625, 463, 13, 54, "Input", "ExpressionUUID" -> \
"531784b9-d8cd-4701-92ce-d70716e4ae66"],
Cell[590784, 14640, 771, 24, 81, "Output", "ExpressionUUID" -> \
"e215cf64-a8a0-48fb-a4e5-9a61b2df5982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591592, 14669, 229, 7, 32, "Input", "ExpressionUUID" -> \
"1ff28aa5-f27c-4cb1-b9e8-15414548605d"],
Cell[591824, 14678, 203, 5, 32, "Output", "ExpressionUUID" -> \
"2d12de1c-da23-4c7c-b632-ef31406356e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592064, 14688, 227, 5, 32, "Input", "ExpressionUUID" -> \
"97a8ef10-ccb8-43aa-b3bd-70411de95120"],
Cell[592294, 14695, 155, 3, 32, "Output", "ExpressionUUID" -> \
"0144b152-fdf3-4aa3-a190-c51e1ebf0e9c"]
}, Open  ]],
Cell[592464, 14701, 152, 3, 32, "Input", "ExpressionUUID" -> \
"6c3f44be-02c0-427f-9b27-96b78928b739"],
Cell[CellGroupData[{
Cell[592641, 14708, 681, 17, 75, "Input", "ExpressionUUID" -> \
"77f04158-a535-47d1-9475-d70b483f54e1"],
Cell[593325, 14727, 8894, 222, 237, "Output", "ExpressionUUID" -> \
"145e6ceb-f262-4a05-952a-1586cd262436"],
Cell[602222, 14951, 6612, 168, 237, "Output", "ExpressionUUID" -> \
"23fa4775-007a-4677-9400-cc42981f54ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608871, 15124, 3403, 85, 264, "Input", "ExpressionUUID" -> \
"f8ba45fd-8942-43c3-b671-7fa78709c13c"],
Cell[612277, 15211, 3666, 59, 96, "Output", "ExpressionUUID" -> \
"0cf45e96-c316-4cdb-9e31-de466ca43512"],
Cell[615946, 15272, 20275, 502, 247, "Output", "ExpressionUUID" -> \
"d63903b5-0868-4ceb-ba31-de15cb51f4f2"],
Cell[636224, 15776, 21222, 523, 252, "Output", "ExpressionUUID" -> \
"9693774a-02dd-4c03-a54b-4ece36154584"],
Cell[657449, 16301, 60563, 1143, 252, "Output", "ExpressionUUID" -> \
"88e71a2a-7898-4df3-a62e-58cfa2bd76b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[718049, 17449, 3142, 82, 243, "Input", "ExpressionUUID" -> \
"1e40c5ec-cb4a-4bd4-9b8f-4de78e4b866f"],
Cell[721194, 17533, 988, 24, 32, "Output", "ExpressionUUID" -> \
"8770c8e3-13ec-43cf-bdab-d4df95c19292"],
Cell[722185, 17559, 5522, 88, 138, "Output", "ExpressionUUID" -> \
"2457976f-01b7-40f8-84b3-7eb0e142e59c"],
Cell[727710, 17649, 31242, 762, 419, "Output", "ExpressionUUID" -> \
"f510a6dc-29a9-472f-94f5-5c5635ab7c1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[758989, 18416, 3493, 89, 264, "Input", "ExpressionUUID" -> \
"bf5c63f1-8652-4201-82ee-5a2fcbb6b8b4"],
Cell[762485, 18507, 1691, 29, 54, "Output", "ExpressionUUID" -> \
"3b6db709-9fcd-4577-8206-b90a5b841100"],
Cell[764179, 18538, 58103, 1230, 382, "Output", "ExpressionUUID" -> \
"1f4f26d9-396c-4279-87d0-c314584a376b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[822319, 19773, 279, 5, 96, "Input", "ExpressionUUID" -> \
"7c4132ab-8e31-46e9-9425-03fec2166348"],
Cell[822601, 19780, 370, 8, 32, "Output", "ExpressionUUID" -> \
"037bc7d1-1344-49e8-abec-cbaecf149e3f"],
Cell[822974, 19790, 460, 9, 32, "Output", "ExpressionUUID" -> \
"512e4059-0b10-4ef1-9307-d3a9d7f1d32d"],
Cell[823437, 19801, 483, 10, 32, "Output", "ExpressionUUID" -> \
"b582d3d7-6702-4bf9-a6aa-171e69e4a3d9"],
Cell[823923, 19813, 369, 8, 32, "Output", "ExpressionUUID" -> \
"8db36d9a-ae70-45f3-97ce-ff0126d36c5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[824329, 19826, 3677, 93, 243, "Input", "ExpressionUUID" -> \
"debcef5c-537d-4475-9f40-1a7d96ec0a62"],
Cell[828009, 19921, 18851, 476, 235, "Output", "ExpressionUUID" -> \
"c99bfc62-872a-44a7-8bd3-46a7e51cec00"],
Cell[846863, 20399, 20955, 518, 252, "Output", "ExpressionUUID" -> \
"a49ec89d-4f8e-4504-89ca-9fc7f796cd00"],
Cell[867821, 20919, 1465, 39, 244, "Output", "ExpressionUUID" -> \
"d426a23e-7476-4590-a89a-8b0bc1331b01"],
Cell[869289, 20960, 21575, 525, 252, "Output", "ExpressionUUID" -> \
"bd063c59-031e-43b9-872b-0ae9ee7c04be"]
}, Open  ]],
Cell[890879, 21488, 147, 3, 54, "Input", "ExpressionUUID" -> \
"31c9d02d-9ae0-4e0c-892b-34992fbe3884"],
Cell[CellGroupData[{
Cell[891051, 21495, 1745, 38, 306, "Input", "ExpressionUUID" -> \
"baca212b-c511-426d-b0a4-fd6115e3bbf4"],
Cell[892799, 21535, 629, 11, 88, "Output", "ExpressionUUID" -> \
"2c8fb826-186a-4129-86b4-6f314be4eb1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[893465, 21551, 1713, 45, 96, "Input", "ExpressionUUID" -> \
"f2cd1d8f-6ad3-4b86-94b5-93320d6c4269"],
Cell[895181, 21598, 27663, 635, 2724, "Output", "ExpressionUUID" -> \
"ebd69765-7796-469f-87b1-19c95f4340e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[922881, 22238, 4031, 94, 432, "Input", "ExpressionUUID" -> \
"25a2ac4c-aca9-4c60-98cd-f4b405703929"],
Cell[926915, 22334, 7245, 113, 3286, "Output", "ExpressionUUID" -> \
"e8798073-6799-402a-ac44-34ead6d4ed96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[934197, 22452, 392, 9, 96, "Input", "ExpressionUUID" -> \
"ddf95b0e-5d4e-4baf-ab69-ea6d8549e1e8"],
Cell[934592, 22463, 299, 5, 117, "Output", "ExpressionUUID" -> \
"01b4eb60-a08e-4b9a-a091-0124ff8d4165"]
}, Open  ]]
}
]
*)


